An affirmative answer to a conjecture for Metoki class

In "The {G}el'fand-{K}alinin-{F}uks class and characteristic classes of transversely symplectic foliations" arXiv:0910.3414, Kotschick and Morita showed that the Gel'fand-Kalinin-Fuks class in $\ds\HGF{7}{2}{}{8}$ is decomposed as a product $\eta\wedge \omega$ of some leaf cohomology class $\eta$ and a transverse symplectic class $\omega$. We show that the same formula holds for Metoki class, which is a non-trivial element in $\ds \HGF{9}{2}{}{14}$. The result was conjectured by Kotschick and Morita, where they studied characteristic classes of symplectic foliations due to Kontsevich. Our proof depends on Groebner Basis theory using computer calculations.

==> anc/Dual_rep_t1-w16-7A8.ttt <==

f1 := -55/4*c[1]+8*c[5]+25*c[3]-475/54*c[8]+145/9*c[9]-995/54*c[10]+70/3*c[11]+1700/81*c[12]-10/81*c[13]-41/9*c[14]-215/18*c[15]-4
25/18*c[16]+425/36*c[17]+35/9*c[18]-59/9*c[19]+92/9*c[20]+75/32*c[21]+85/48*c[22]+33/16*c[23]+139/64*c[24]+65/64*c[25]+75/32*c[26]
-221/64*c[27]+1/24*c[28]-65/12*c[42]+35/4*c[43]+95/6*c[44]+53/4*c[45]+10/3*c[46]+13/4*c[47]+2*c[48]-9/2*c[49]-3/2*c[50];
f2 := -33/2*c[1]-150*c[3]-55/3*c[8]+26*c[9]-47/3*c[10]+24*c[11]+64/9*c[12]-116/9*c[13]-58/9*c[14]-95/9*c[15]-125/9*c[16]+125/18*c[
17]-170/9*c[18]-22/9*c[19]+16/9*c[20]+67/16*c[21]+47/8*c[22]+117/40*c[23]+767/160*c[24]-71/32*c[25]-129/80*c[26]-73/160*c[27]-33/2
0*c[28]-11/6*c[42]-7/2*c[43]+23/3*c[44]+23/2*c[45]+14/3*c[46]+7/2*c[47]+4*c[48]-9*c[49]-3*c[50];
f3 := 56/15*c[14]-128/15*c[15]-10/3*c[16]+457/15*c[17]+904/15*c[18]-292/15*c[19]+64/15*c[20]+36/7*c[2]-6*c[6]+8/3*c[29]-6*c[30]-40
/3*c[31]-4*c[32]-92/3*c[33]-85/3*c[34]-34/3*c[35]+9*c[36]-12*c[37]-c[52]-14/5*c[53]-3/20*c[54]-4/5*c[55]-c[56]-9/5*c[57]-53/20*c[5
8];
f4 := 448/15*c[14]+56/15*c[15]-80/3*c[16]-664/15*c[17]-1408/15*c[18]+544/15*c[19]+512/15*c[20]+24*c[2]-48*c[6]+320/3*c[29]-48*c[30
]-688/3*c[31]-32*c[32]-1136/3*c[33]-1120/3*c[34]-448/3*c[35]+104*c[36]-96*c[37]+12*c[52]-72/5*c[53]+84/5*c[54]-32/5*c[55]-8*c[56]-
72/5*c[57]-76/5*c[58];
f5 := -55*c[1]-44*c[5]-65/4*c[21]-55/6*c[22]-3/2*c[23]-9/8*c[24]+5/8*c[25]-73/4*c[26]+15/8*c[27]+29/3*c[28]+250/7*c[2]-320/3*c[29]
+140*c[30]+1120/3*c[31]+60*c[32]+1688/3*c[33]+1750/3*c[34]+592/3*c[35]-154*c[36]+200*c[37]+400*c[4]-20*c[38]+50*c[39]-6*c[40]-5233
8/185*c[59]+42318/185*c[60]+178398/185*c[61]+47304/37*c[62]+112374/185*c[63]+553872/185*c[64]-71858/185*c[65]-69110/111*c[66]-4964
/111*c[67]-18896/37*c[68]-48102/185*c[69]-99344/111*c[70]+25360/111*c[71]+3016/555*c[72]-2682/37*c[73]-16810/37*c[74]+10950/37*c[7
5]-6861/370*c[76]+9994/185*c[77]+6030/37*c[78]-7282/185*c[79]+10672/37*c[80]+1974/37*c[81];
f6 := 27*c[5]+105/16*c[21]+85/8*c[22]+27/8*c[23]+369/32*c[24]+435/32*c[25]-15/16*c[26]+153/32*c[27]+1/4*c[28]-375/14*c[2]+280/3*c[
29]-60*c[30]-590/3*c[31]-30*c[32]-964/3*c[33]-920/3*c[34]-341/3*c[35]+77*c[36]-90*c[37]-300*c[4]+c[38]-45/2*c[39]+3/2*c[40]-134361
/1480*c[59]+103371/1480*c[60]+402201/1480*c[61]+49479/148*c[62]+31536/185*c[63]+159153/185*c[64]-164601/1480*c[65]-25755/148*c[66]
-3879/296*c[67]-13023/74*c[68]-24141/370*c[69]-9301/37*c[70]+4205/74*c[71]+1288/185*c[72]-1929/74*c[73]-24735/148*c[74]+30975/296*
c[75]-531/1480*c[76]+12759/740*c[77]+16875/296*c[78]+1299/370*c[79]+6981/74*c[80]+4623/296*c[81];
f7 := 210*c[4]+112/5*c[38]-42*c[39]+42/5*c[40]-19/2*c[82]-5*c[83]+5/2*c[84]-12*c[85];
f8 := -165/2*c[7]+6*c[15]+30*c[16]-24*c[17]-24*c[18]+16*c[19]+24*c[20]-45/2*c[41]-175/24*c[42]-455/8*c[43]-245/3*c[44]-623/8*c[45]
-95/12*c[46]-67/8*c[47]-4*c[48]+15/2*c[49]-2*c[50]-5*c[51];
f9 := 70/3*c[8]-20*c[9]+50/3*c[10]-40/9*c[12]+260/9*c[13]+16/9*c[14]+56/9*c[15]-40/9*c[16]+11/9*c[17]-400/9*c[18]+208/9*c[19]+35/9
*c[20]+575/24*c[42]-125/8*c[43]+305/6*c[44]+349/8*c[45]+445/12*c[46]+305/8*c[47]+20*c[48]+3/2*c[49]-3/2*c[50]+128/3*c[29]+50/3*c[3
0]-4/3*c[31]+25*c[32]+4*c[33]+35*c[34]+8*c[35]-100/3*c[36]+30*c[37]-25*c[52]+49/3*c[53]-15*c[54]+28/3*c[55]+35/6*c[56]+49/3*c[57]+
121/6*c[58]+85823/370*c[59]-145131/740*c[60]-603771/740*c[61]-154733/148*c[62]-93927/185*c[63]-470076/185*c[64]+725113/2220*c[65]+
690125/1332*c[66]+5295/148*c[67]+51284/111*c[68]+76407/370*c[69]+249508/333*c[70]-61535/333*c[71]-2846/185*c[72]+14521/222*c[73]+9
5015/222*c[74]-29375/111*c[75]+1484/185*c[76]-49777/1110*c[77]-64855/444*c[78]+18701/1110*c[79]-28403/111*c[80]-1542/37*c[81]-135/
2*c[7];
f10 := -10*c[8]+15/2*c[9]-5*c[10]-50/3*c[12]-65/3*c[13]+13/3*c[14]-35/6*c[15]-65/6*c[16]+65/12*c[17]+89/3*c[18]-5/3*c[19]+47/3*c[2
0]-5/8*c[42]-75/8*c[43]-25*c[44]-93/8*c[45]-25/4*c[46]-33/8*c[47]-6*c[48]-40*c[29]+20*c[30]+80*c[31]+10*c[32]+136*c[33]+130*c[34]+
52*c[35]-34*c[36]+30*c[37]-25/3*c[52]-13/3*c[53]-5*c[54]-5/3*c[57]-5559/148*c[59]+2227/74*c[60]+8943/74*c[61]+22925/148*c[62]+2727
/37*c[63]+13774/37*c[64]-1745/37*c[65]-33305/444*c[66]-363/74*c[67]-2600/37*c[68]-2115/74*c[69]-11962/111*c[70]+2795/111*c[71]+102
/37*c[72]-394/37*c[73]-5915/74*c[74]+5675/148*c[75]-159/148*c[76]+715/74*c[77]+1835/74*c[78]-8/37*c[79]+1415/37*c[80]+945/148*c[81
]-45/2*c[7];
f11 := 20/27*c[8]-425/72*c[9]-275/27*c[10]-10/3*c[11]+2795/162*c[12]+5725/324*c[13]+4/3*c[14]-5/6*c[15]+50/3*c[16]-25/3*c[17]-40/3
*c[18]-29/3*c[19]-73/3*c[20]-45/4*c[42]+75/4*c[43]-21/4*c[45]-25/2*c[46]-45/4*c[47]-15/2*c[48]+6*c[29]-35/2*c[30]-109/3*c[31]-155/
12*c[32]-60*c[33]-265/4*c[34]-24*c[35]+26*c[36]-15*c[37]+325/12*c[52]-21/2*c[53]+175/8*c[54]-65/9*c[55]-55/9*c[56]-11*c[57]-141/8*
c[58]-69039/740*c[59]+55039/740*c[60]+112977/370*c[61]+28361/74*c[62]+137667/740*c[63]+177054/185*c[64]-45987/370*c[65]-21500/111*
c[66]-1588/111*c[67]-6832/37*c[68]-28673/370*c[69]-10502/37*c[70]+10165/148*c[71]+7159/1110*c[72]-3849/148*c[73]-5840/37*c[74]+160
25/148*c[75]-1287/370*c[76]+6471/370*c[77]+4145/74*c[78]-5231/740*c[79]+3729/37*c[80]+2527/148*c[81]+35*c[7]+2*c[86]+c[87]+13/2*c[
88]+3*c[89];
f12 := 170/9*c[8]-10/3*c[9]-110/9*c[10]-10*c[11]+280/27*c[12]+460/27*c[13]-14/3*c[14]+5/3*c[15]+35/3*c[16]-35/6*c[17]-172/3*c[18]+
130/3*c[19]+74/3*c[20]+55/4*c[42]-75/4*c[43]-35*c[44]-93/4*c[45]+5/2*c[46]+39/4*c[47]-12*c[48]+9*c[49]+3*c[50]+224/3*c[29]-232/3*c
[31]+10*c[32]-356/3*c[33]-280/3*c[34]-112/3*c[35]+6*c[36]-25/2*c[52]+9*c[53]-15/4*c[54]+8*c[55]+5*c[56]+14*c[57]+37/4*c[58]+130779
/740*c[59]-28566/185*c[60]-465939/740*c[61]-119577/148*c[62]-144261/370*c[63]-361464/185*c[64]+184279/740*c[65]+58765/148*c[66]+30
92/111*c[67]+13152/37*c[68]+29274/185*c[69]+63766/111*c[70]-15500/111*c[71]-6967/555*c[72]+3641/74*c[73]+11475/37*c[74]-32125/148*
c[75]+4923/1480*c[76]-6563/185*c[77]-15785/148*c[78]+1104/185*c[79]-7049/37*c[80]-4437/148*c[81]-60*c[7]-2*c[86]-5*c[87]-7*c[88]-4
*c[89];
f13 := -20*c[8]-30*c[9]+20*c[10]-40*c[12]-80/3*c[13]+184/9*c[14]+32/9*c[15]+170/9*c[16]-283/9*c[17]+80/9*c[18]-236/9*c[19]-394/9*c
[20]-115/6*c[42]+115/2*c[43]+355/3*c[44]+92*c[45]+40/3*c[46]+10*c[47]+20*c[48]-12*c[49]-3*c[50]-416/3*c[29]+100/3*c[30]+688/3*c[31
]+10*c[32]+1144/3*c[33]+1070/3*c[34]+416/3*c[35]-232/3*c[36]+100*c[37]+125/3*c[52]-32*c[53]+75/2*c[54]-152/9*c[55]-175/9*c[56]-110
/3*c[57]-75/2*c[58]-102149/370*c[59]+86399/370*c[60]+172512/185*c[61]+44056/37*c[62]+104931/185*c[63]+535808/185*c[64]-203986/555*
c[65]-193595/333*c[66]-3085/74*c[67]-60842/111*c[68]-42668/185*c[69]-280912/333*c[70]+67220/333*c[71]+3568/185*c[72]-8033/111*c[73
]-54220/111*c[74]+75475/222*c[75]-1129/370*c[76]+35858/555*c[77]+18730/111*c[78]-2239/555*c[79]+33764/111*c[80]+3717/74*c[81]+30*c
[7]+12*c[86]+16*c[87]+44*c[88]+18*c[89]+10*c[51];
f14 := 10/3*c[8]+65/2*c[9]-25/3*c[10]+290/9*c[12]-85/9*c[13]-65/3*c[14]+49/6*c[15]+5/3*c[16]+2/3*c[17]-67/3*c[18]+64/3*c[19]+80/3*
c[20]-5/8*c[42]-75/8*c[43]-70*c[44]-561/8*c[45]-85/4*c[46]-213/8*c[47]-15*c[48]+9*c[49]+6*c[50]+304/3*c[29]-50*c[30]-692/3*c[31]-3
5*c[32]-1192/3*c[33]-1190/3*c[34]-458/3*c[35]+109*c[36]-120*c[37]-175/12*c[52]+127/6*c[53]-175/8*c[54]+28/3*c[55]+35/3*c[56]+58/3*
c[57]+161/8*c[58]+262791/2960*c[59]-193631/2960*c[60]-676191/2960*c[61]-10123/37*c[62]-91287/740*c[63]-261953/370*c[64]+262511/296
0*c[65]+4935/37*c[66]+19345/1776*c[67]+24543/148*c[68]+9384/185*c[69]+44599/222*c[70]-18265/444*c[71]-4307/555*c[72]+1635/74*c[73]
+43395/296*c[74]-65825/592*c[75]-204/185*c[76]-41179/1480*c[77]-29305/592*c[78]-3417/370*c[79]-12391/148*c[80]-8793/592*c[81]+105/
2*c[7]-10*c[86]-10*c[87]-32*c[88]-14*c[89];
f15 := -10/27*c[8]+275/36*c[9]-470/27*c[10]+50/3*c[11]-125/81*c[12]-655/162*c[13]+52/3*c[14]+8/3*c[15]-5/6*c[16]-13/12*c[17]-16/3*
c[18]+43/3*c[19]+5/3*c[20]+10*c[42]-5*c[44]+15/2*c[45]+5*c[46]+15/2*c[47]-6*c[48]+9*c[49]-148/3*c[29]+35*c[30]+394/3*c[31]+155/6*c
[32]+652/3*c[33]+1405/6*c[34]+266/3*c[35]-67*c[36]+60*c[37]-125/12*c[52]-3/2*c[53]-5/8*c[54]+10/9*c[55]+5/9*c[56]+c[57]+11/8*c[58]
+158157/2960*c[59]-158147/2960*c[60]-616797/2960*c[61]-80293/296*c[62]-47667/370*c[63]-239121/370*c[64]+237677/2960*c[65]+111665/8
88*c[66]+4675/592*c[67]+17201/148*c[68]+37697/740*c[69]+40831/222*c[70]-20305/444*c[71]-763/185*c[72]+1009/74*c[73]+28085/296*c[74
]-37875/592*c[75]-1269/1480*c[76]-19253/1480*c[77]-19215/592*c[78]-152/185*c[79]-9757/148*c[80]-4691/592*c[81]-40*c[7]-6*c[86]-c[8
7]-8*c[88]-c[89];
f16 := 10/3*c[8]-5*c[9]+20/3*c[10]+110/9*c[12]+140/9*c[13]+13/16*c[21]+57/8*c[22]+31/40*c[23]+681/160*c[24]+351/32*c[25]+9/80*c[26
]-207/160*c[27]-103/20*c[28]+4*c[39]-274869/1850*c[59]+221299/1850*c[60]+877029/1850*c[61]+113011/185*c[62]+270081/925*c[63]+13687
28/925*c[64]-349109/1850*c[65]-33161/111*c[66]-22517/1110*c[67]-51864/185*c[68]-109468/925*c[69]-239416/555*c[70]+11170/111*c[71]+
30734/2775*c[72]-6858/185*c[73]-9565/37*c[74]+12475/74*c[75]-4209/1850*c[76]+31161/925*c[77]+6441/74*c[78]-3623/925*c[79]+28518/18
5*c[80]+8907/370*c[81]-35/3*c[82]+10/3*c[84]+20*c[85]-c[91];
f17 := -10/3*c[8]-5/2*c[9]-20/3*c[10]+160/9*c[12]+175/9*c[13]+21/16*c[21]+65/8*c[22]+39/40*c[23]+369/160*c[24]+87/32*c[25]+657/80*
c[26]-711/160*c[27]-191/20*c[28]-24/5*c[38]+8*c[39]+6/5*c[40]-231291/3700*c[59]+218631/3700*c[60]+930051/3700*c[61]+65502/185*c[62
]+158832/925*c[63]+719046/925*c[64]-358331/3700*c[65]-18181/111*c[66]-22697/2220*c[67]-21243/185*c[68]-60521/925*c[69]-24706/111*c
[70]+5996/111*c[71]+5908/2775*c[72]-2602/185*c[73]-9157/74*c[74]+8985/148*c[75]-4671/3700*c[76]+41729/1850*c[77]+6657/148*c[78]-19
81/925*c[79]+14971/185*c[80]+11813/740*c[81]-7*c[82]-12*c[85]+9/5*c[90]+3/5*c[91]+9*c[92]-3/5*c[93]-6/5*c[94];
f18 := -245/18*c[8]-10/3*c[9]-175/18*c[10]+35*c[11]-485/27*c[12]-485/27*c[13]-95/16*c[21]-185/24*c[22]-9/8*c[23]+81/32*c[24]-365/3
2*c[25]+337/16*c[26]-807/32*c[27]-149/12*c[28]-4*c[38]+41817/1480*c[59]+4943/1480*c[60]+72903/1480*c[61]+4448/37*c[62]+8208/185*c[
63]+22599/185*c[64]-17803/1480*c[65]-4055/111*c[66]+731/888*c[67]+4051/74*c[68]-9593/370*c[69]-3827/111*c[70]+6365/222*c[71]-7778/
555*c[72]+547/37*c[73]+6725/148*c[74]-5775/296*c[75]-3453/1480*c[76]-3993/740*c[77]-2055/296*c[78]-3664/185*c[79]+413/74*c[80]-133
1/296*c[81]+39/2*c[82]+5/3*c[83]-5/6*c[84]-13*c[85]+3*c[90]+c[91]+15*c[92]-3*c[93]-3*c[94];
f19 := -45*c[8]+15*c[10]+40/3*c[12]+305/48*c[21]-65/72*c[22]+19/24*c[23]-437/32*c[24]-1085/96*c[25]+97/48*c[26]+1315/32*c[27]+115/
36*c[28]+8*c[40]-93743/185*c[59]+164591/370*c[60]+329793/185*c[61]+174983/74*c[62]+210369/185*c[63]+1024932/185*c[64]-386974/555*c
[65]-748685/666*c[66]-49331/666*c[67]-105928/111*c[68]-82897/185*c[69]-533644/333*c[70]+127940/333*c[71]+46568/1665*c[72]-4556/37*
c[73]-101390/111*c[74]+20925/37*c[75]-7117/740*c[76]+82982/555*c[77]+12220/37*c[78]-6056/555*c[79]+65306/111*c[80]+3644/37*c[81]-1
8*c[82]+10*c[83]-5*c[84]-38*c[85]+3*c[90]+c[91]+40*c[92]-4*c[93]-2*c[94];
f20 := 470/9*c[8]-520/3*c[9]+1570/9*c[10]-280*c[11]-5600/27*c[12]-2720/27*c[13]-25/24*c[21]+2185/36*c[22]+445/12*c[23]+925/16*c[24
]+805/48*c[25]+1303/24*c[26]-827/16*c[27]-875/18*c[28]+32*c[38]-80*c[39]+16*c[40]+40271/185*c[59]-19806/185*c[60]-101331/185*c[61]
-27893/37*c[62]-64578/185*c[63]-315504/185*c[64]+138463/555*c[65]+130615/333*c[66]+17422/333*c[67]+43996/111*c[68]+20074/185*c[69]
+189040/333*c[70]-6740/333*c[71]-108536/1665*c[72]+3584/37*c[73]+33290/111*c[74]-6825/37*c[75]-2023/370*c[76]+8686/555*c[77]-2395/
37*c[78]-23668/555*c[79]-15872/111*c[80]-463/37*c[81]+68*c[82]+20/3*c[83]-160/3*c[84]+88*c[85]+36*c[90]+12*c[91]+80*c[92]-32*c[93]
-16*c[94];
f21 := -115/12*c[42]-75/4*c[43]-130/3*c[44]-181/4*c[45]-15/2*c[46]-53/4*c[47]+6*c[48]+18*c[49]+4*c[50]+33839/185*c[59]-29719/185*c
[60]-127389/185*c[61]-35402/37*c[62]-82062/185*c[63]-387656/185*c[64]+49599/185*c[65]+146120/333*c[66]+10057/333*c[67]+38684/111*c
[68]+32366/185*c[69]+23256/37*c[70]-4880/37*c[71]-22184/1665*c[72]+5122/111*c[73]+34840/111*c[74]-22375/111*c[75]+1593/370*c[76]-7
382/185*c[77]-12020/111*c[78]+4738/555*c[79]-6736/37*c[80]-1107/37*c[81]-14*c[86]-59/3*c[87]-175/3*c[88]-50/3*c[89]+25/2*c[41]+20*
c[51]-23/2*c[90]-14/3*c[91]+5*c[92]+31/3*c[93]+8/3*c[94];
f22 := -55/4*c[42]-1485/4*c[43]-430*c[44]-1083/4*c[45]+15/2*c[46]+21/4*c[47]+18*c[48]-54*c[49]-12*c[50]+101517/185*c[59]-79167/185
*c[60]-312237/185*c[61]-76236/37*c[62]-186246/185*c[63]-976488/185*c[64]+125487/185*c[65]+116150/111*c[66]+8059/111*c[67]+38684/37
*c[68]+77118/185*c[69]+57336/37*c[70]-14640/37*c[71]-22184/555*c[72]+5122/37*c[73]+34840/37*c[74]-22375/37*c[75]+4779/370*c[76]-22
146/185*c[77]-12020/37*c[78]+4738/185*c[79]-20208/37*c[80]-3321/37*c[81]+6*c[86]+25*c[87]+41*c[88]+22*c[89]+75/2*c[41]-60*c[51]-9/
2*c[90]-14*c[91]+15*c[92]+7*c[93]+8*c[94];
f23 := 35/6*c[42]-165/2*c[43]-140/3*c[44]-79/2*c[45]-45*c[46]-47/2*c[47]-72*c[48]-68879/185*c[59]+52159/185*c[60]+216129/185*c[61]
+55172/37*c[62]+136332/185*c[63]+677576/185*c[64]-87169/185*c[65]-247340/333*c[66]-18283/333*c[67]-80324/111*c[68]-49856/185*c[69]
-119224/111*c[70]+23900/111*c[71]+79424/1665*c[72]-12928/111*c[73]-71050/111*c[74]+44275/111*c[75]-549/185*c[76]+9802/185*c[77]+20
195/111*c[78]+9632/555*c[79]+14196/37*c[80]+1757/37*c[81]-164/3*c[86]-42*c[87]-142*c[88]-92/3*c[89]+25*c[41]+3*c[90]+68/3*c[91]+22
0/3*c[92]+4*c[93]+4/3*c[94];
f24 := -10*c[42]+30*c[43]+35*c[44]+3*c[45]+40*c[46]+18*c[47]-3*c[48]-301839/740*c[59]+256839/740*c[60]+1094769/740*c[61]+73128/37*
c[62]+174258/185*c[63]+848394/185*c[64]-435089/740*c[65]-105235/111*c[66]-9623/148*c[67]-28657/37*c[68]-70569/185*c[69]-150326/111
*c[70]+35965/111*c[71]+4484/185*c[72]-3827/37*c[73]-52105/74*c[74]+68225/148*c[75]-2556/185*c[76]+31601/370*c[77]+37535/148*c[78]-
7439/185*c[79]+15139/37*c[80]+10657/148*c[81]+56/3*c[86]+53/3*c[87]+193/3*c[88]+76/3*c[89]-15*c[41]+7*c[90]+4*c[91]+85/6*c[92]-71/
6*c[93]-3*c[94]+15*c[95];


==> anc/GB_e-t0-14-9and9.ttt <==
GBe := [5*y[103]-2*y[104]+y[105]+5*y[106]+y[107]-8*y[108]+4*y[109]-y[111]-14*y[112]-420*y[113], 15*y[96]+10*y[97]-10*y[99]-10*y[10
0]-y[104]-2*y[105]-10*y[106]-2*y[107]+16*y[108]-8*y[109]+2*y[111]+28*y[112]+1540*y[113], 20*y[89]+24*y[90]-24*y[91]+24*y[92]-30*y[
93]-8*y[94]-80*y[95]-15*y[105]+18*y[107]-18*y[108]+24*y[109]-60*y[110]-224*y[112], 60*y[88]-32*y[90]+112*y[91]-72*y[92]-190*y[93]+
24*y[94]+40*y[95]-15*y[105]-174*y[107]+294*y[108]-72*y[109]-300*y[110]-168*y[112], 5*y[87]-16*y[90]+11*y[91]-6*y[92]+10*y[93]+2*y[
94]+20*y[95]+3*y[107]-33*y[108]+9*y[109]+30*y[110]+196*y[112], 15*y[86]+64*y[90]-59*y[91]+24*y[92]-40*y[93]+12*y[94]+20*y[95]+15*y
[105]-12*y[107]+132*y[108]-36*y[109]-120*y[110]-644*y[112], 345848535*y[81]-893070156*y[82]-267424152*y[83]+2685850020*y[84]+34942
66500*y[85]+30501825525*y[90]+8486152050*y[91]+5597874745*y[92]-27169053225*y[93]-31967380025*y[94]-139647127100*y[95]+7374243240*
y[101]+19274905800*y[102]-8542507050*y[105]+44292247875*y[106]-13629422880*y[107]-4712608350*y[108]-9010391400*y[109]-55302000750*
y[110]+4427536545*y[111]-579790827000*y[112]-2108489821200*y[113], 2305656900*y[80]-11713352250*y[82]-447524070*y[83]+18818439174*
y[84]+55536043350*y[85]+243491143950*y[90]+94886903775*y[91]+23813387950*y[92]-249745038450*y[93]-246119588750*y[94]-1154951423900
*y[95]+53246203740*y[101]+158743030500*y[102]-81317817675*y[105]+330229880100*y[106]-118204951590*y[107]-94623580350*y[108]-372474
53100*y[109]-382324220100*y[110]+39342803220*y[111]-4670921417400*y[112]-18132616189800*y[113], 1383394140*y[79]-1999962294*y[82]-
391972548*y[83]+1233499410*y[84]+6075118050*y[85]+38134752840*y[90]+5912827125*y[91]+6818730950*y[92]-23016191700*y[93]-3480396895
0*y[94]-147064236700*y[95]+4072040910*y[101]+16800424650*y[102]-3808192725*y[105]+27829471725*y[106]-8885461455*y[107]-3492250200*
y[108]-4924844550*y[109]-31883665500*y[110]+399872295*y[111]-633399795000*y[112]-2281472071200*y[113], 3458485350*y[78]-1103206141
5*y[82]-912000225*y[83]+18069850341*y[84]+37961796525*y[85]+225367383465*y[90]+77132174100*y[91]+26472390515*y[92]-201314397675*y[
93]-221978691625*y[94]-1011787279000*y[95]+41333964660*y[101]+112176478800*y[102]-63217446300*y[105]+268657264350*y[106]-964719647
10*y[107]-81069404850*y[108]-29387478375*y[109]-299995868700*y[110]+30106669680*y[111]-4152533754600*y[112]-16070575273200*y[113],
 922262760*y[77]-545962461*y[82]-90609123*y[83]+1037822175*y[84]+4783789815*y[85]+15600531510*y[90]+6568401930*y[91]+1824676736*y[
92]-16408650900*y[93]-16477703170*y[94]-75278871820*y[95]+3354296670*y[101]+12025110150*y[102]-4923879840*y[105]+23925290355*y[106
]-7574131152*y[107]-5732306820*y[108]-3146401665*y[109]-27678494610*y[110]+3153926403*y[111]-304766511840*y[112]-1177341222960*y[1
13], 1729242675*y[76]-10873635432*y[82]-1161868404*y[83]+39230896464*y[84]+51930193200*y[85]+328079599920*y[90]+199692028050*y[91]
+16030279880*y[92]-395196553200*y[93]-376024468900*y[94]-1771243730800*y[95]+110625225120*y[101]+272800693800*y[102]-158998678650*
y[105]+626038907400*y[106]-211510738080*y[107]-169528488300*y[108]-86220956250*y[109]-755850285000*y[110]+67886642700*y[111]-69731
97386400*y[112]-27673102396800*y[113], 138339414*y[75]-851797929*y[82]-137168673*y[83]+991896939*y[84]+2632030275*y[85]+1399696218
0*y[90]+5481354450*y[91]+997654120*y[92]-13411044600*y[93]-13564254050*y[94]-63404796200*y[95]+1996949700*y[101]+6424968600*y[102]
-3231778500*y[105]+13419116100*y[106]-6349238865*y[107]-2339421750*y[108]-2042773425*y[109]-16896895650*y[110]+1667983590*y[111]-2
53897144200*y[112]-949288939200*y[113], 6916970700*y[74]-27573672243*y[82]-307305726*y[83]+40241485467*y[84]+102429988275*y[85]+46
8754141005*y[90]+118181132175*y[91]+65540787205*y[92]-402322671600*y[93]-430152733775*y[94]-1978048050200*y[95]+72694757340*y[101]
+196656133500*y[102]-137678587650*y[105]+506231572500*y[106]-166537887300*y[107]-221613181200*y[108]-29023300350*y[109]-5179142106
00*y[110]+72368685360*y[111]-8172280002600*y[112]-31440525089400*y[113], 345848535*y[73]-1175973432*y[82]+421913751*y[83]+15564250
26*y[84]+3019668450*y[85]+6064479135*y[90]-2151283800*y[91]+1129200905*y[92]-2246675925*y[93]-553673125*y[94]-3708554800*y[95]-613
555560*y[101]-6424968600*y[102]-3685192200*y[105]-3043660050*y[106]+123965235*y[107]-11494519650*y[108]+3772016100*y[109]+99799249
50*y[110]+3865592970*y[111]-26804484000*y[112]-86491125000*y[113], 2305656900*y[72]-14022301737*y[82]-1421083734*y[83]+30833908569
*y[84]+61971830625*y[85]+307560216825*y[90]+136580170575*y[91]+29188086625*y[92]-325252378050*y[93]-324732203375*y[94]-15020519888
00*y[95]+75750958620*y[101]+203602045500*y[102]-119517921900*y[105]+485437248450*y[106]-158359075920*y[107]-141387897600*y[108]-65
691927450*y[109]-565406883900*y[110]+56754854010*y[111]-6040600108200*y[112]-23410996547400*y[113], 6916970700*y[71]+12432679797*y
[82]+525853014*y[83]-27571743621*y[84]-60338304525*y[85]-258783472935*y[90]-186590910000*y[91]+6991628765*y[92]+347800102800*y[93]
+298771314725*y[94]+1494570721400*y[95]-74662765740*y[101]-202386510900*y[102]+123128349075*y[105]-449217211500*y[106]+17677153098
0*y[107]+142285077900*y[108]+47343143250*y[109]+514383372000*y[110]-49198280580*y[111]+5608013884200*y[112]+22975457085000*y[113],
 1729242675*y[70]-4873645662*y[82]-588748782*y[83]+11339291610*y[84]+25407515850*y[85]+140749933050*y[90]+46934102850*y[91]+181171
58450*y[92]-144291789750*y[93]-137438231650*y[94]-646197400000*y[95]+32263761240*y[101]+90933564600*y[102]-39934170450*y[105]+1898
50104450*y[106]-69504461370*y[107]-30378717900*y[108]-26818938000*y[109]-225819316800*y[110]+21629762910*y[111]-2689342664400*y[11
2]-10319198072400*y[113], 4611313800*y[69]-27004889841*y[82]+4787615778*y[83]+60581359305*y[84]+174776334225*y[85]+683885897055*y[
90]+331146869325*y[91]+40629482135*y[92]-821899984800*y[93]-671077006825*y[94]-3405539428900*y[95]+196245167040*y[101]+54033407100
0*y[102]-291564303300*y[105]+1006356530700*y[106]-393059512980*y[107]-294525963000*y[108]-81402229800*y[109]-1200678066000*y[110]+
130926582360*y[111]-13342903169400*y[112]-52849763290800*y[113], 256184100*y[68]+81856986*y[82]-76967547*y[83]-129262752*y[84]-596
162400*y[85]-1257146730*y[90]-1185911700*y[91]+269716150*y[92]+2363845125*y[93]+1136367850*y[94]+7457574850*y[95]-760727430*y[101]
-1938531150*y[102]+1278776700*y[105]-1831609125*y[106]+1135195695*y[107]+1390254300*y[108]-110137725*y[109]+2525396400*y[110]-2645
98515*y[111]+25509241800*y[112]+105010252200*y[113], 6916970700*y[67]+13410763989*y[82]-3542386425*y[83]-27582500439*y[84]-8115104
7375*y[85]-318486315645*y[90]-131973078525*y[91]-21972629855*y[92]+375303706275*y[93]+294925668625*y[94]+1512306562900*y[95]-90088
478640*y[101]-240589026900*y[102]+137951118225*y[105]-435720918600*y[106]+177209509320*y[107]+134509515300*y[108]+30559601025*y[10
9]+534651929100*y[110]-59583383730*y[111]+6048101921400*y[112]+23634065196000*y[113], 2305656900*y[66]-25808477601*y[82]+432816488
4*y[83]+62996223141*y[84]+164540534925*y[85]+674699989815*y[90]+358995073575*y[91]+28367072515*y[92]-840017600250*y[93]-6774522694
25*y[94]-3453183485300*y[95]+205973302680*y[101]+556155315000*y[102]-303420589200*y[105]+1037960430300*y[106]-412473337020*y[107]-
296243146800*y[108]-95371230600*y[109]-1256978541600*y[110]+130907288160*y[111]-13442480062200*y[112]-53374313286000*y[113], 34584
85350*y[65]-19843000440*y[82]-966631890*y[83]+25688169828*y[84]+87245564100*y[85]+373349116440*y[90]+137075367525*y[91]+3249946592
0*y[92]-384332980350*y[93]-366224013400*y[94]-1750242406300*y[95]+62009629380*y[101]+197524372500*y[102]-119124802575*y[105]+45189
9105300*y[106]-172720713690*y[107]-133192686150*y[108]-47729027250*y[109]-515492788500*y[110]+55401365880*y[111]-7081714269000*y[1
12]-27165606665400*y[113], 1383394140*y[64]+20174638584*y[82]-200165412*y[83]-35270321040*y[84]-99168855600*y[85]-413661829140*y[9
0]-219624408525*y[91]-15465546160*y[92]+486450766500*y[93]+436506208100*y[94]+2134442314400*y[95]-106480830960*y[101]-306141071400
*y[102]+178464114675*y[105]-615224508300*y[106]+239024267280*y[107]+190703872800*y[108]+64635570000*y[109]+735726434400*y[110]-727
15980960*y[111]+8302183974000*y[112]+32607368791200*y[113], 1537104600*y[63]+2471666721*y[82]-6826600338*y[83]-21708394425*y[84]-6
2003637825*y[85]-186464130255*y[90]-115164422475*y[91]-1139215415*y[92]+293504988000*y[93]+157955221825*y[94]+967747012300*y[95]-9
3966612840*y[101]-229909687200*y[102]+126893129850*y[105]-328387284000*y[106]+144345698460*y[107]+114559312500*y[108]+1186593300*y
[109]+431399017800*y[110]-50027931180*y[111]+3644744581800*y[112]+15154704936000*y[113], 6916970700*y[62]-39949136025*y[82]+739888
1529*y[83]+72229234851*y[84]+229016528475*y[85]+921311200575*y[90]+341729013300*y[91]+83977834385*y[92]-1006566310425*y[93]-838999
336375*y[94]-4229476109500*y[95]+227061863280*y[101]+631122929100*y[102]-338145325650*y[105]+1150310556900*y[106]-461033944290*y[1
07]-357125994900*y[108]-73016488125*y[109]-1352735656200*y[110]+158458441050*y[111]-16987023131400*y[112]-66458730366000*y[113], 2
305656900*y[61]-14670602508*y[82]-96907893*y[83]+27785849274*y[84]+70118949450*y[85]+309821377050*y[90]+164662519350*y[91]+1295514
4030*y[92]-360415936275*y[93]-324462869450*y[94]-1589107673750*y[95]+80095047750*y[101]+224164839150*y[102]-125161475400*y[105]+45
8051543325*y[106]-178665739065*y[107]-130245497100*y[108]-50418156375*y[109]-543758791500*y[110]+53798500215*y[111]-6181465512600*
y[112]-24386661003600*y[113], 2305656900*y[60]+40264998627*y[82]-21347176044*y[83]-98519585679*y[84]-340994591175*y[85]-1114390864
485*y[90]-503206990725*y[91]-69414761545*y[92]+1406684615550*y[93]+989893358675*y[94]+5350098681500*y[95]-365042405160*y[101]-9780
42292200*y[102]+549267285600*y[105]-1585626297300*y[106]+646986620340*y[107]+586736622000*y[108]+36562509000*y[109]+1922551264800*
y[110]-236014372080*y[111]+20891435229000*y[112]+83739115126800*y[113], 1729242675*y[59]-14476810116*y[82]-6102499128*y[83]+231400
25748*y[84]+37125995700*y[85]+266976568800*y[90]+169663344600*y[91]+6760729600*y[92]-288825021150*y[93]-332513357300*y[94]-1475359
819700*y[95]+52320082140*y[101]+164183994900*y[102]-77755626000*y[105]+420058851750*y[106]-156043771920*y[107]-68209820550*y[108]-
91218154050*y[109]-484892187300*y[110]+36507520530*y[111]-5741446977000*y[112]-22197498157800*y[113], -482355*y[105]-12541230*y[10
6]-32800140*y[107]+109012230*y[108]-39070755*y[109]-482355*y[111]-272430900*y[112]+236170620*y[113]-40517820*y[97]+8682390*y[99]+5
788260*y[100]+15177150*y[90]+19229610*y[91]-6004730*y[92]-31299360*y[93]-20713040*y[94]-98658140*y[95]-94541580*y[110]+35343210*y[
85]-1526592*y[82]-215817*y[83]-9236574*y[84]+5788260*y[101]+78141510*y[102]+9647100*y[58]-40517820*y[98], 42768810*y[105]+25982856
0*y[106]-82321920*y[107]-182651760*y[108]+275907060*y[109]+201945960*y[111]-6143243400*y[112]-28910339640*y[113]+61741440*y[97]-77
17680*y[99]-30870720*y[100]+464816925*y[90]-221479395*y[91]+136874785*y[92]-269856330*y[93]-162725195*y[94]-840426920*y[95]+411609
60*y[110]+69941055*y[85]-27521211*y[82]+11196264*y[83]+41373063*y[84]-30870720*y[101]-223812720*y[102]+61741440*y[98]+19294200*y[5
7], 5395230*y[105]+17722080*y[106]-10433160*y[107]+1572120*y[108]+14863680*y[109]+14506380*y[111]-299539800*y[112]-1546904520*y[11
3]+857520*y[97]+428760*y[99]-2572560*y[100]+21001725*y[90]-11417235*y[91]+5209105*y[92]-18888090*y[93]-4260035*y[94]-29139560*y[95
]-9432720*y[110]+5092815*y[85]-1093683*y[82]+647292*y[83]+2032119*y[84]-2572560*y[101]-13291560*y[102]+857520*y[98]+857520*y[56],1
3827510*y[105]-48878640*y[106]-82321920*y[107]+164643840*y[108]-19937340*y[109]+28298160*y[111]+34309800*y[112]+967309560*y[113]-3
4729560*y[97]+11576520*y[99]-11576520*y[100]-14994225*y[90]+36259755*y[91]-32426965*y[92]-64634430*y[93]+21161255*y[94]+21633680*y
[95]-87467040*y[110]+17299005*y[85]-600081*y[82]+463344*y[83]-3560427*y[84]-11576520*y[101]-11576520*y[102]-34729560*y[98]+1286280
0*y[55], -107082810*y[105]-555672960*y[106]+358872120*y[107]+382025160*y[108]-710026560*y[109]-382025160*y[111]+15195915000*y[112]
+79298571240*y[113]-3858840*y[97]-11576520*y[99]+50164920*y[100]-1053305325*y[90]+237492795*y[91]-181665185*y[92]+793997130*y[93]+
434479795*y[94]+2467927720*y[95]+61741440*y[110]-279555855*y[85]+74244651*y[82]-27028824*y[83]-57832983*y[84]+50164920*y[101]+2431
06920*y[102]-3858840*y[98]+77176800*y[54], 3858840*y[53]-1373793*y[82]+327912*y[83]+738405*y[84]+4734285*y[85]+19793655*y[90]-3707
265*y[91]+4404275*y[92]-10011270*y[93]-11985025*y[94]-56574520*y[95]-1607850*y[105]-2572560*y[106]-5145120*y[107]+10290240*y[108]-
643140*y[109]+5145120*y[110]+5145120*y[111]-255177720*y[112]-657485640*y[113], -22617090*y[105]-57453840*y[106]+22724280*y[107]+25
296840*y[108]-83179440*y[109]-46734840*y[111]+1742290200*y[112]+8492306760*y[113]-428760*y[97]-1286280*y[99]+5573880*y[100]-129926
025*y[90]+61082655*y[91]-37753165*y[92]+74980770*y[93]+45983255*y[94]+232642280*y[95]-1715040*y[110]-30210195*y[85]+6970719*y[82]-
3052056*y[83]-6046587*y[84]+5573880*y[101]+27011880*y[102]-428760*y[98]+2858400*y[52], -92612160*y[104]+339577920*y[105]+833509440
*y[106]+1292711400*y[107]-2660670180*y[108]-341507340*y[109]+1144146060*y[111]+59175330480*y[112]+187250268240*y[113]-196800840*y[
97]+374307480*y[99]+196800840*y[100]-3650490000*y[90]-371280705*y[91]-323400260*y[92]+1171440480*y[93]+3573453520*y[94]+1513805152
0*y[95]+3727639440*y[110]-231559080*y[85]+339297756*y[82]+38393886*y[83]+204623352*y[84]+88753320*y[101]-798779880*y[102]+71002656
0*y[98]+83608200*y[51], -989792460*y[104]-1117616535*y[105]+1245440610*y[106]-973392390*y[107]-197765550*y[108]-2729646945*y[109]+
3789380880*y[111]+28816084080*y[112]+273073331160*y[113]-131200560*y[97]+291342420*y[99]+131200560*y[100]-1086663375*y[90]+5568405
*y[91]+80164235*y[92]-1551309555*y[93]+1050676055*y[94]+6944377280*y[95]+3112154460*y[110]+1324946355*y[85]-24922041*y[82]+9729150
9*y[83]+523465803*y[84]+80070930*y[101]-720638370*y[102]+640567440*y[98]+125412300*y[50], -2230409520*y[104]-3439191150*y[105]+153
7747740*y[106]-6060308220*y[107]+5197857480*y[108]-5283716670*y[109]+7754338980*y[111]-105967995840*y[112]+128386293840*y[113]+119
2381560*y[97]-1072757520*y[99]-1192381560*y[100]+9020841300*y[90]-437302155*y[91]+1757661740*y[92]-7636901070*y[93]-7342703680*y[9
4]-27533988880*y[95]+505508040*y[110]+4197002820*y[85]-1132243764*y[82]+211518456*y[83]+1081671012*y[84]+59812020*y[101]-538308180
*y[102]+478496160*y[98]+250824600*y[49], -168341895*y[104]-340060275*y[105]+66564990*y[106]-672402870*y[107]+818074080*y[108]-3154
60170*y[109]+528661080*y[111]-21890155140*y[112]-26179096860*y[113]+232495110*y[97]-247930470*y[99]-232495110*y[100]+1639808100*y[
90]-179532030*y[91]+340559240*y[92]-870942270*y[93]-1359198880*y[94]-5191792480*y[95]-574967160*y[110]+422963520*y[85]-167107344*y
[82]+13851906*y[83]+69517152*y[84]-7717680*y[101]+69459120*y[102]-61741440*y[98]+31353075*y[48], 1929420*y[104]+482355*y[105]+1350
5940*y[106]-18329490*y[107]+42447240*y[108]-2411775*y[109]-1433736360*y[112]-4328220960*y[113]+5788260*y[97]-11576520*y[99]-578826
0*y[100]+101988675*y[90]-21031905*y[91]+25088315*y[92]-40018620*y[93]-74221855*y[94]-294487480*y[95]-54023760*y[110]+28513095*y[85
]-7772379*y[82]-146784*y[83]-2610513*y[84]-2894130*y[101]+26047170*y[102]-23153040*y[98]+4823550*y[47], 38588400*y[104]+688320585*
y[105]+1433559060*y[106]+1647724680*y[107]-1790501760*y[108]-867274290*y[109]+353083860*y[111]+96972019200*y[112]+288268893360*y[1
13]-382025160*y[97]+416754720*y[99]+382025160*y[100]-6802607700*y[90]+499617480*y[91]-1008328040*y[92]+2143327170*y[93]+5110694680
*y[94]+22294304080*y[95]+1732619160*y[110]-523806720*y[85]+623325624*y[82]-23758836*y[83]-38875392*y[84]+17364780*y[101]-156283020
*y[102]+138918240*y[98]+31353075*y[46], 964710*y[45]-6899811*y[82]+549024*y[83]+2549295*y[84]+12104295*y[85]+62841645*y[90]+405073
5*y[91]+6513185*y[92]-29854290*y[93]-50684095*y[94]-218410240*y[95]-4630608*y[104]-16014186*y[105]-1929420*y[106]-24696576*y[107]+
12348288*y[108]-7138854*y[109]-15435360*y[110]+11190636*y[111]-889367976*y[112]-2030623560*y[113], 964710*y[44]-2416899*y[82]+2321
76*y[83]+873495*y[84]+4467855*y[85]+18358155*y[90]+6729915*y[91]-676745*y[92]-11394060*y[93]-16565405*y[94]-76367360*y[95]-2122362
*y[104]-7138854*y[105]-2894130*y[106]-10997694*y[107]+4051782*y[108]-3472956*y[109]-3858840*y[110]+4244724*y[111]-270971064*y[112]
-531989640*y[113], 101616120*y[104]+495539370*y[105]-53380620*y[106]+499719780*y[107]+405178200*y[108]+101937690*y[109]-89396460*y
[111]+17843469840*y[112]+50703166080*y[113]+75890520*y[97]-113192640*y[99]-75890520*y[100]-1326102750*y[90]-333487785*y[91]+165173
0*y[92]+555541710*y[93]+1069429790*y[94]+4881868640*y[95]+219953880*y[110]-116766210*y[85]+165169722*y[82]-12505008*y[83]-84850866
*y[84]-18651060*y[101]+167859540*y[102]-149208480*y[98]+83608200*y[43], 343436760*y[104]+2432033910*y[105]+1122922440*y[106]+34478
73540*y[107]-1176946200*y[108]-147600630*y[109]+436048920*y[111]+157022815320*y[112]+448000300440*y[113]-254683440*y[97]+277836480
*y[99]+254683440*y[100]-10845069975*y[90]-1159929105*y[91]-860773835*y[92]+4050889230*y[93]+9042059845*y[94]+40164729520*y[95]+349
6109040*y[110]-1060102005*y[85]+1150305801*y[82]-35778624*y[83]-203766093*y[84]+11576520*y[101]-104188680*y[102]+92612160*y[98]+25
0824600*y[42], 42876*y[41]-90687*y[82]+13098*y[83]+62523*y[84]+294195*y[85]+666135*y[90]+227100*y[91]-11645*y[92]-429630*y[93]-486
005*y[94]-2526320*y[95]-192942*y[104]-385884*y[105]-385884*y[107]+192942*y[108]-578826*y[109]+385884*y[111]-8223264*y[112]+1314684
0*y[113], 38588400*y[40]-40166619*y[82]+1552560*y[83]-62317449*y[84]+393939375*y[85]+490380705*y[90]+13290675*y[91]+110880965*y[92
]-183667350*y[93]-382398175*y[94]-1557031000*y[95]-9647100*y[101]+125412300*y[102]-6177817800*y[112]-18533453400*y[113], 7717680*y
[39]-6052791*y[82]+1162560*y[83]-23327901*y[84]+111034875*y[85]+100315845*y[90]+7708575*y[91]+27128185*y[92]-22599150*y[93]-846140
75*y[94]-327299000*y[95]-9647100*y[101]-28941300*y[102]-1189780200*y[112]-3569340600*y[113], 238200*y[38]-199767*y[82]+38640*y[83]
-307677*y[84]+2108475*y[85]+2187765*y[90]+77775*y[91]+511145*y[92]-763950*y[93]-1729675*y[94]-6979000*y[95]+357300*y[101]+2977500*
y[102]-27287400*y[112]-81862200*y[113],643140*y[37]-702294*y[82]+78801*y[83]-1580760*y[84]+10277160*y[85]+7098390*y[90]+5687970*y[
91]+230900*y[92]-4344195*y[93]-7440730*y[94]-34968070*y[95]-643140*y[97]-643140*y[98]+643140*y[100]-643140*y[101]+11576520*y[102]-
1929420*y[105]+2572560*y[106]-5788260*y[108]+321570*y[109]+964710*y[111]-86260860*y[112]-312806340*y[113], 278801190*y[105]+125798
1840*y[106]+2114644320*y[107]-2724341040*y[108]+1460570940*y[109]-864380160*y[111]+160422229800*y[112]+464735418840*y[113]+1481794
560*y[97]-416754720*y[99]+185224320*y[100]-12114453375*y[90]+1774441695*y[91]-2662335335*y[92]+5041515180*y[93]+8396595145*y[94]+3
4135413520*y[95]-2330739360*y[110]-4323786405*y[85]+1089716181*y[82]-74194494*y[83]+108576387*y[84]-364660380*y[101]-4879503180*y[
102]+1481794560*y[98]+463060800*y[36], -626096790*y[105]+902968560*y[106]+972427680*y[107]-4375924560*y[108]+5788260*y[109]+864380
160*y[111]-22903914600*y[112]-99721382040*y[113]-2099208960*y[97]+416754720*y[99]+432190080*y[100]+2467589175*y[90]+1401403305*y[9
1]+458378335*y[92]-636480780*y[93]-2426353745*y[94]-9717983120*y[95]+2948153760*y[110]+4302680205*y[85]-279057981*y[82]+59886894*y
[83]-558797787*y[84]+133129980*y[101]+5574094380*y[102]-2099208960*y[98]+102902400*y[35], 20258910*y[105]-100329840*y[106]+4630608
0*y[107]-439907760*y[108]+372378060*y[109]-138918240*y[111]-28135800*y[112]-12725967240*y[113]+216095040*y[97]-46306080*y[99]-3087
0720*y[100]-54229275*y[90]-41367045*y[91]-36277315*y[92]+52375020*y[93]+116790605*y[94]+266575280*y[95]+324142560*y[110]-351583545
*y[85]+3691209*y[82]+1601754*y[83]+56512143*y[84]-1929420*y[101]-503578620*y[102]+216095040*y[98]+51451200*y[34], 45984510*y[105]+
54023760*y[106]+46306080*y[107]-1211675760*y[108]+449554860*y[109]-216095040*y[111]+14750253000*y[112]+14321595960*y[113]+10290240
*y[97]+5145120*y[99]-30870720*y[100]-1289853675*y[90]+384007755*y[91]-460254515*y[92]+428732220*y[93]+889297405*y[94]+3446508880*y
[95]+632849760*y[110]-751220745*y[85]+67412409*y[82]-4474806*y[83]+103564863*y[84]-1929420*y[101]-966639420*y[102]+10290240*y[98]+
51451200*y[33], 282016890*y[105]-208377360*y[106]+210949920*y[107]-692018640*y[108]+206447940*y[109]-504221760*y[111]+26465808600*
y[112]+59624729640*y[113]-61741440*y[97]+46306080*y[99]-123482880*y[100]-2229534225*y[90]+492094545*y[91]-643794985*y[92]+97017378
0*y[93]+1394022695*y[94]+6108111920*y[95]+601979040*y[110]-1130273355*y[85]+151123611*y[82]-41541474*y[83]+71803917*y[84]-29391498
0*y[101]-1850313780*y[102]-61741440*y[98]+77176800*y[32], -85859190*y[105]+285554160*y[106]-108047520*y[107]-362730960*y[108]+5788
260*y[109]-216095040*y[111]-13364505000*y[112]-49493649240*y[113]+216095040*y[97]-46306080*y[99]-30870720*y[100]+899247375*y[90]+1
04913105*y[91]+132054935*y[92]-422135580*y[93]-773629945*y[94]-3250432720*y[95]-447625440*y[110]+391294005*y[85]-94888581*y[82]-39
03186*y[83]-54647667*y[84]+55953180*y[101]+711955980*y[102]+216095040*y[98]+92612160*y[31], 42125670*y[105]+146635920*y[106]+66886
560*y[107]+136345680*y[108]-62384580*y[109]-20580480*y[111]+4003612200*y[112]+15360309720*y[113]+72031680*y[97]-15435360*y[99]-102
90240*y[100]-311698575*y[90]-101645265*y[91]-9552055*y[92]+174606540*y[93]+226780985*y[94]+1098406160*y[95]-252110880*y[110]-21192
1365*y[85]+36276933*y[82]-7723902*y[83]+21171411*y[84]-45662940*y[101]-341507340*y[102]+72031680*y[98]+10290240*y[30], 334754370*y
[105]-84894480*y[106]+710026560*y[107]-3851122320*y[108]+2529469620*y[109]+30870720*y[111]+37898040600*y[112]+18720351720*y[113]+3
55013280*y[97]-92612160*y[99]+15435360*y[100]-2929579425*y[90]+359882385*y[91]-811979305*y[92]+1243025340*y[93]+2599377335*y[94]+9
545290160*y[95]+3349473120*y[110]-1643315115*y[85]+243717483*y[82]+45004038*y[83]+257832621*y[84]+25082460*y[101]-2483163540*y[102
]+355013280*y[98]+231530400*y[29], 11576520*y[105]-27011880*y[106]+5788260*y[107]+46306080*y[108]-7717680*y[109]+11576520*y[111]+9
693671400*y[112]+31350012120*y[113]+27011880*y[97]-15435360*y[99]-27011880*y[100]-725311485*y[90]+53995485*y[91]-147049265*y[92]+3
45341190*y[93]+513372835*y[94]+2177782960*y[95]+11576520*y[110]-217805415*y[85]+62253915*y[82]-4382268*y[83]-10807407*y[84]+482355
00*y[101]+5788260*y[102]+46306080*y[98]+38588400*y[28], -21866760*y[105]-34729560*y[106]-10933380*y[107]+41160960*y[108]-28298160*
y[109]-21866760*y[111]+2111823000*y[112]+9252752040*y[113]+34729560*y[97]-56596320*y[99]-34729560*y[100]-150086475*y[90]+124627395
*y[91]-46947335*y[92]+87239730*y[93]+41741845*y[94]+157219120*y[95]-21866760*y[110]+117361695*y[85]+11283621*y[82]-3481584*y[83]-5
3061273*y[84]+34086420*y[101]+387813420*y[102]-87467040*y[98]+12862800*y[27], -3858840*y[105]-32800140*y[106]-1929420*y[107]+47270
790*y[108]-18329490*y[109]-3858840*y[111]+1053045000*y[112]+5914346760*y[113]+32800140*y[97]-36658980*y[99]-32800140*y[100]-659074
95*y[90]-3242895*y[91]-1351235*y[92]+65462970*y[93]+40293505*y[94]+209822980*y[95]-3858840*y[110]+36182505*y[85]+8320443*y[82]-162
2328*y[83]-24611103*y[84]+15435360*y[101]+162071280*y[102]-15435360*y[98]+19294200*y[26], 4823550*y[25]+5542269*y[82]-1366548*y[83
]-29887065*y[84]+71771295*y[85]-89859465*y[90]+86802195*y[91]-31674725*y[92]+48599130*y[93]+19548895*y[94]+62450620*y[95]+44376660
*y[97]-61741440*y[98]-59812020*y[99]-44376660*y[100]-1929420*y[101]+156283020*y[102]-15435360*y[105]-44376660*y[106]-7717680*y[107
]+58847310*y[108]-29906010*y[109]-15435360*y[110]-15435360*y[111]+1294284600*y[112]+7610493240*y[113], -69459120*y[105]-175577220*
y[106]-34729560*y[107]+228636270*y[108]-122518170*y[109]-69459120*y[111]+7759571400*y[112]+38027200680*y[113]+175577220*y[97]-2450
36340*y[99]-175577220*y[100]-552203235*y[90]+405798765*y[91]-171370855*y[92]+295583910*y[93]+188300165*y[94]+711834140*y[95]-69459
120*y[110]+333625065*y[85]+41821239*y[82]-9081534*y[83]-172070559*y[84]+27011880*y[101]+949274640*y[102]-277836480*y[98]+32157000*
y[24], -1286280*y[105]-2953680*y[106]-643140*y[107]+3787380*y[108]-2119980*y[109]-1286280*y[111]+135513000*y[112]+654648120*y[113]
+2953680*y[97]-4239960*y[99]-2953680*y[100]-10661025*y[90]+10100685*y[91]-4902805*y[92]+2051190*y[93]+3535535*y[94]+8474360*y[95]-
1286280*y[110]+5730585*y[85]+578283*y[82]-45372*y[83]-2701359*y[84]+1024260*y[101]+16507260*y[102]-5145120*y[98]+595500*y[23], -64
31400*y[105]-70745400*y[106]-3215700*y[107]+102902400*y[108]-38588400*y[109]-6431400*y[111]+3049867800*y[112]+15092217000*y[113]+7
0745400*y[97]-77176800*y[99]-70745400*y[100]-248170995*y[90]+104243475*y[91]-97804895*y[92]+24350250*y[93]+157007725*y[94]+5257612
00*y[95]-6431400*y[110]-38378625*y[85]+17511549*y[82]+50988*y[83]-17470521*y[84]+43090380*y[101]+144706500*y[102]-25725600*y[98]+1
6078500*y[22], 15435360*y[105]-3858840*y[106]+7717680*y[107]+13505940*y[108]+5788260*y[109]+15435360*y[111]-1818117000*y[112]-5130
208440*y[113]+3858840*y[97]+11576520*y[99]-3858840*y[100]+119812725*y[90]-13585845*y[91]+2264585*y[92]-133002030*y[93]-58144795*y[
94]-323708320*y[95]+15435360*y[110]-33239145*y[85]-9899331*y[82]+4628544*y[83]+10726623*y[84]+55953180*y[101]+75247380*y[102]+6174
1440*y[98]+16078500*y[21], -10804752*y[104]+15049476*y[105]-29262870*y[106]+80328186*y[107]-100458468*y[108]-16657326*y[109]-14084
766*y[111]+1144699416*y[112]+4723465320*y[113]-15435360*y[97]+6431400*y[99]+15435360*y[100]-62057835*y[90]-6569115*y[91]+7623625*y
[92]+95286540*y[93]+27102085*y[94]+239311720*y[95]+164643840*y[110]+20855055*y[85]+4676289*y[82]-1524786*y[83]-8482761*y[84]-45019
80*y[101]+40517820*y[102]-36015840*y[98]+2250990*y[20], -129657024*y[104]+749772612*y[105]-540237600*y[106]+2005825032*y[107]+1040
343264*y[108]-1590999732*y[109]-323370792*y[111]+96127145352*y[112]+421625637720*y[113]+1254123000*y[97]-416754720*y[99]-605837880
*y[100]-6734368305*y[90]-643816635*y[91]-664942325*y[92]+4344499830*y[93]+4543493335*y[94]+22782861280*y[95]+848944800*y[110]-2386
541895*y[85]+628638243*y[82]-108040272*y[83]+52566129*y[84]-472707900*y[101]-3038836500*y[102]+756332640*y[98]+40517820*y[19], 648
28512*y[104]-117308736*y[105]-387427536*y[107]-1288080792*y[108]+1193925096*y[109]+16978896*y[111]-39071939256*y[112]-198316286280
*y[113]-528661080*y[97]+285554160*y[99]+528661080*y[100]+2843762355*y[90]-168936495*y[91]+456971335*y[92]-1429353150*y[93]-1709997
965*y[94]-8284456400*y[95]+632849760*y[110]+880087485*y[85]-251929641*y[82]+56650044*y[83]-19588779*y[84]+364660380*y[101]+1580194
980*y[102]+13505940*y[18], 259314048*y[104]-511682184*y[105]-1188522720*y[106]-1159967304*y[107]-3211326648*y[108]+3195505404*y[10
9]-182909016*y[111]-126114882264*y[112]-581517203400*y[113]-1717183800*y[97]+501649200*y[99]+1068898680*y[100]+9328605615*y[90]+21
7705845*y[91]+1359013315*y[92]-4519830750*y[93]-6096314585*y[94]-29103021440*y[95]+2793800160*y[110]+3469570185*y[85]-833001573*y[
82]+151584492*y[83]-256253823*y[84]+769838580*y[101]+5226798780*y[102]-1296570240*y[98]+54023760*y[17], -54023760*y[104]+12862800*
y[105]-72031680*y[106]+93898440*y[107]+556959240*y[108]-436692060*y[109]+132486840*y[111]+16142789880*y[112]+83795924520*y[113]+34
8581880*y[97]-105474960*y[99]-132486840*y[100]-1132924275*y[90]-153841065*y[91]-146785655*y[92]+548067990*y[93]+848796085*y[94]+39
31879360*y[95]-200659680*y[110]-545613765*y[85]+99726513*y[82]-9606012*y[83]+72747171*y[84]-13505940*y[101]-688802940*y[102]+43219
0080*y[98]+9003960*y[16], -8103564*y[104]+57110832*y[105]+27011880*y[106]+117887562*y[107]+107468694*y[108]-112099302*y[109]+25854
228*y[111]+9177783552*y[112]+37738438920*y[113]+137953530*y[97]-29906010*y[99]-56917890*y[100]-660113055*y[90]-70718025*y[91]-8400
3265*y[92]+343930515*y[93]+486930065*y[94]+2272991330*y[95]-44376660*y[110]-276725595*y[85]+60596337*y[82]-6589353*y[83]+25333245*
y[84]-27011880*y[101]-364660380*y[102]+168824250*y[98]+6752970*y[15], 416754720*y[105]+378166320*y[106]+1173087360*y[107]-43604892
0*y[108]-702308880*y[109]-277836480*y[111]+50585459400*y[112]+195083433720*y[113]+1531959480*y[97]-478496160*y[99]-235389240*y[100
]-3699711225*y[90]-433234515*y[91]-347956405*y[92]+2464836090*y[93]+2431084535*y[94]+12421798160*y[95]+802638720*y[110]-1641741015
*y[85]+330486843*y[82]-65806932*y[83]+134545761*y[84]-283624740*y[101]-2309515740*y[102]+972427680*y[98]+27011880*y[14], 785273940
*y[105]-111906360*y[106]+79106220*y[107]+2079914760*y[108]+601979040*y[109]+1277276040*y[111]+124524603000*y[112]+388376319240*y[1
13]+111906360*y[97]+625132080*y[99]-111906360*y[100]-9553533975*y[90]+367066995*y[91]-2181260035*y[92]+3070208130*y[93]+7487429945
*y[94]+29630252720*y[95]+1315864440*y[110]-3502022205*y[85]+765008841*y[82]+7365516*y[83]+398722347*y[84]+368519220*y[101]-3316672
980*y[102]+2948153760*y[98]+12862800*y[13], 322427520*y[105]-48449880*y[106]-47806740*y[107]+1005656580*y[108]+201302820*y[109]+49
6075320*y[111]+45751167000*y[112]+144924874920*y[113]+80606880*y[97]+209663640*y[99]-80606880*y[100]-3527971425*y[90]+92159085*y[9
1]-803525405*y[92]+1098046290*y[93]+2789333935*y[94]+11034069760*y[95]+354584520*y[110]-1361286015*y[85]+284768403*y[82]+3207828*y
[83]+161963001*y[84]+145135260*y[101]-1306217340*y[102]+1161082080*y[98]+1071900*y[12], 7664085*y[105]-1715040*y[106]-1286280*y[10
7]+24224940*y[108]+4895010*y[109]+11576520*y[111]+1070496000*y[112]+3385564560*y[113]+1715040*y[97]+5145120*y[99]-1715040*y[100]-8
2537380*y[90]+1901355*y[91]-18785260*y[92]+25678770*y[93]+65475680*y[94]+258918680*y[95]+8289360*y[110]-32043420*y[85]+6667254*y[8
2]+75159*y[83]+3869748*y[84]+3430080*y[101]-30870720*y[102]+27440640*y[98]+35730*y[11], -220436235*y[105]+36015840*y[106]+30870720
*y[107]-624488940*y[108]-158534010*y[109]-382025160*y[111]-32857209000*y[112]-101146759560*y[113]-3858840*y[97]-204518520*y[99]+38
58840*y[100]+2519815725*y[90]-61386780*y[91]+573132965*y[92]-791537970*y[93]-2005742455*y[94]-7945898680*y[95]-337005360*y[110]+96
3533895*y[85]-202720479*y[82]-2666154*y[83]-119742993*y[84]-104188680*y[101]+937698120*y[102]-833509440*y[98]+1071900*y[10], -7717
680*y[105]+11576520*y[106]-13505940*y[107]-11576520*y[108]+11576520*y[109]+27011880*y[111]+1705851000*y[112]+4145125320*y[113]-115
76520*y[97]+23153040*y[99]+11576520*y[100]-137189655*y[90]+25905135*y[91]-41862515*y[92]+30671490*y[93]+103120585*y[94]+363601360*
y[95]+50164920*y[110]-46036365*y[85]+9031497*y[82]+919956*y[83]+7243227*y[84]+5788260*y[101]-52094340*y[102]+46306080*y[98]+514512
*y[9], 202910670*y[105]-20580480*y[106]-45662940*y[107]+699093180*y[108]+95184720*y[109]+294558120*y[111]+28207179000*y[112]+89051
485320*y[113]+20580480*y[97]+158212440*y[99]-20580480*y[100]-2177787375*y[90]+45153285*y[91]-489172555*y[92]+683245590*y[93]+17161
63385*y[94]+6820835960*y[95]+114478920*y[110]-846388065*y[85]+176871513*y[82]+823038*y[83]+99913671*y[84]+89396460*y[101]-80456814
0*y[102]+715171680*y[98]+3215700*y[8], 14292*y[7]+84387*y[82]-13710*y[83]-42003*y[84]-233355*y[85]-734391*y[90]-151185*y[91]-34339
*y[92]+466530*y[93]+527465*y[94]+2598020*y[95]+235818*y[104]+257256*y[105]+643140*y[106]+385884*y[107]-664578*y[108]+421614*y[109]
-571680*y[110]-278694*y[111]+8615376*y[112]-17372880*y[113], 8682390*y[105]+23153040*y[106]+11576520*y[107]+34729560*y[108]-154353
60*y[109]-5788260*y[111]+1320139800*y[112]+5256989640*y[113]+54023760*y[97]-11576520*y[99]-7717680*y[100]-103508775*y[90]-21741855
*y[91]-11687435*y[92]+50073330*y[93]+77683945*y[94]+353237920*y[95]-54023760*y[110]-73453605*y[85]+10338441*y[82]-1751784*y[83]+87
02307*y[84]-7717680*y[101]-104188680*y[102]+54023760*y[98]+11576520*y[6],15435360*y[105]-61741440*y[106]+7717680*y[107]+100329840*
y[108]-23153040*y[109]+15435360*y[111]+5087338200*y[112]+20448295560*y[113]+61741440*y[97]-46306080*y[99]-61741440*y[100]-38279767
5*y[90]-29214345*y[91]-75885415*y[92]+156774570*y[93]+307678805*y[94]+1290024680*y[95]+15435360*y[110]-251221845*y[85]+33080169*y[
82]-1333416*y[83]+35226963*y[84]-1929420*y[101]-329930820*y[102]+61741440*y[98]+19294200*y[5], 1447065*y[4]+229218*y[82]-115998*y[
83]+608490*y[84]-2064750*y[85]-1481310*y[90]-3112350*y[91]+416770*y[92]+1399800*y[93]+2404450*y[94]+11452000*y[95]-1929420*y[101]-
28941300*y[102]+18723600*y[112]+56170800*y[113], -428760*y[105]-4716360*y[106]-214380*y[107]+6860160*y[108]-2572560*y[109]-428760*
y[111]-25313400*y[112]+320234040*y[113]+4716360*y[97]-5145120*y[99]-4716360*y[100]+2710575*y[90]-240855*y[91]+774715*y[92]-426570*
y[93]-2222705*y[94]-8740880*y[95]-428760*y[110]+1203645*y[85]-151689*y[82]-39624*y[83]-413163*y[84]-214380*y[101]+1929420*y[102]-1
715040*y[98]+343008*y[3], 75247380*y[105]+162071280*y[106]+81035640*y[107]+300989520*y[108]-146635920*y[109]-69459120*y[111]+41526
45000*y[112]+23154639480*y[113]+397460520*y[97]-81035640*y[99]-73317960*y[100]-328125825*y[90]-121200135*y[91]+5132755*y[92]+20253
8010*y[93]+210130015*y[94]+1162151440*y[95]-455343120*y[110]-151418535*y[85]+39788907*y[82]-11063868*y[83]-6423471*y[84]-25082460*
y[101]-121553460*y[102]+397460520*y[98]+9647100*y[2], 4823550*y[1]-15960396*y[82]+985044*y[83]-11406672*y[84]+75058680*y[85]+15390
1125*y[90]+50796480*y[91]+13891285*y[92]-72399480*y[93]-148644095*y[94]-679627370*y[95]-10611810*y[97]-169788960*y[98]-31835430*y[
99]+10611810*y[100]+31835430*y[101]+191012580*y[102]-42447240*y[105]+10611810*y[106]-21223620*y[107]-37141335*y[108]-15917715*y[10
9]-42447240*y[110]-42447240*y[111]-2255022000*y[112]-7656458040*y[113]];


==> anc/GB_e_type1_16_6and7.ttt <==
GB_e := [446227638468*y[75]-258371100400*y[76]+2677414594200*y[77]-2808720072600*y[78]+483892450500*y[79]+838357655220*y[80]-87168
5530860*y[81]+1892343009627*y[82]-2525687071848*y[83]-861370434243*y[84]-625187443152*y[85]-6093198421500*y[86]-4546246681400*y[87
]+2813196475270*y[88]-2152132471560*y[89]+15133158761840*y[90]-9561265966665*y[91]-2198954966322*y[92]+9680559087150*y[93]+3770983
597200*y[94]+11367701561860*y[95],2231138192340*y[74]-3236925592800*y[76]+25986517801200*y[77]-19167959235840*y[78]+7589254454700*
y[79]+12083813535660*y[80]-9614968130520*y[81]+19627910409861*y[82]-29219550942744*y[83]-2582960358429*y[84]-3902066256336*y[85]-4
8010669486950*y[86]-34187627245100*y[87]+10980485213590*y[88]+6293554661580*y[89]+123735218701880*y[90]-76475315472495*y[91]-27626
805021798*y[92]+56696019952650*y[93]+53106035062800*y[94]+101136816168220*y[95],182880179700*y[73]-142972916800*y[76]+162257798700
*y[77]-202847857440*y[78]+128473818000*y[79]+134828245620*y[80]+19992323880*y[81]+169460159274*y[82]-180131589936*y[83]+5697990293
4*y[84]-47230317174*y[85]-227689671000*y[86]-303797698050*y[87]-97178145690*y[88]+384140041620*y[89]+1090356080040*y[90]-613729869
030*y[91]-326933085921*y[92]+122090628525*y[93]+881977071300*y[94]+851302025840*y[95],8366768221275*y[72]-8097597002400*y[76]+1965
586670550*y[77]-5216480600280*y[78]+2377599939150*y[79]+613965998340*y[80]+8712773707860*y[81]+5332659468696*y[82]-9266448021444*y
[83]+5085074939976*y[84]+698721875379*y[85]-1217897966850*y[86]+4925415780450*y[87]+2395309894470*y[88]-12068705514660*y[89]-11260
106158620*y[90]-12957833192760*y[91]+3282990918228*y[92]-13920300894150*y[93]-12034851360225*y[94]+1874670653380*y[95],66934145770
20*y[71]+2073408820800*y[76]-12380471366400*y[77]+15205125823200*y[78]+3123204714000*y[79]-11502653628900*y[80]+2636795116800*y[81
]-9770546243376*y[82]+14326785516384*y[83]+4496981845104*y[84]+2702393028576*y[85]+5610509952000*y[86]-6895272240950*y[87]+9079442
267950*y[88]-4893663017100*y[89]-54059064592480*y[90]+36360219286560*y[91]+17015776226307*y[92]-13452272319675*y[93]-8449247756850
*y[94]-62162089843280*y[95],66934145770200*y[70]-700385670032000*y[76]+1162306897229100*y[77]-1560928759547520*y[78]+4420781878869
00*y[79]+914271722532660*y[80]-145955642629560*y[81]+927806207465331*y[82]-1040853764849904*y[83]+149483782719621*y[84]-2696817241
56006*y[85]-1696222570108350*y[86]-883893739699400*y[87]-74823497294570*y[88]+634524213655860*y[89]+5959720869031520*y[90]-4018021
058264865*y[91]-1572572359792938*y[92]+1256660981658450*y[93]+2378729308830150*y[94]+5762173661217820*y[95],89245527693600*y[69]-2
86867187772800*y[76]+371761001759100*y[77]-519102414617280*y[78]+118408104816900*y[79]+303145339107060*y[80]-7015059866520*y[81]+3
03675334751979*y[82]-323159641874352*y[83]+113488276265037*y[84]-82116398342454*y[85]-451308768082650*y[86]-116946180372800*y[87]-
63320791969250*y[88]+109658080011900*y[89]+1866993441634160*y[90]-1277520743485305*y[91]-467521925551170*y[92]+379294872263850*y[9
3]+620126619748950*y[94]+1867354699589820*y[95],2231138192340*y[68]+345568136800*y[76]-2063411894400*y[77]+2534187637200*y[78]+520
534119000*y[79]+2917023811920*y[80]+439465852800*y[81]-1628424373896*y[82]+2387797586064*y[83]+749496974184*y[84]+450398838096*y[8
5]+13020416867175*y[86]+2259471309250*y[87]-11439756349760*y[88]+18520920497430*y[89]-2564333765320*y[90]+13497163855560*y[91]-536
3470152465*y[92]-16651479545475*y[93]+19973533050450*y[94]-3419029486600*y[95],535473166161600*y[67]-695785126841600*y[76]+2193293
30668500*y[77]-537931068398400*y[78]+336206984793900*y[79]+320167979669820*y[80]+145288486998840*y[81]+269511233305869*y[82]-21035
8902982608*y[83]+230310455751675*y[84]-77732171842794*y[85]-445269162622650*y[86]-119883390716600*y[87]-63332918397830*y[88]+19540
6206290940*y[89]+1358299171604960*y[90]-1108748945480415*y[91]-459698376774006*y[92]+2361250423950*y[93]+292396469822250*y[94]+179
0217894671780*y[95],107094633232320*y[66]-1006678423936000*y[76]+1615824657797100*y[77]-2172245278470720*y[78]+673526367244500*y[7
9]+1211180974678020*y[80]-151696837100280*y[81]+1318350069882819*y[82]-1524824152220592*y[83]+222211809697077*y[84]-36205628154509
4*y[85]-2600305240711350*y[86]-1299844896148200*y[87]+120852738758310*y[88]+552103040448420*y[89]+8271239590270560*y[90]-580997115
5367825*y[91]-2059239922860522*y[92]+2128151016203250*y[93]+2773159709384550*y[94]+8048521165625500*y[95],89245527693600*y[65]-362
842690236800*y[76]+518880397763100*y[77]-709262701016160*y[78]+206754591874500*y[79]+440853870588660*y[80]-66010392709080*y[81]+42
1555656806667*y[82]-450996186256848*y[83]+97734265561197*y[84]-125455178706342*y[85]-719575903337550*y[86]-357595888783000*y[87]-7
4245053135250*y[88]+306894073145700*y[89]+2806072704771760*y[90]-1812706679772345*y[91]-733594048277334*y[92]+600791184377550*y[93
]+1125682097590350*y[94]+2729828818602060*y[95],22311381923400*y[64]+656459281942400*y[76]-1330811827608300*y[77]+1703493914129280
*y[78]-461922391787700*y[79]-1006688631015060*y[80]+221612180963640*y[81]-1029292928679051*y[82]+1216583854322544*y[83]-8523240974
5581*y[84]+290190210539526*y[85]+1884875031300150*y[86]+974519801034600*y[87]+44778246661290*y[88]-613377675062820*y[89]-665561920
8154080*y[90]+4451771158752585*y[91]+1705821829999002*y[92]-1639005408425250*y[93]-2557951655474550*y[94]-6429699280451580*y[95],2
9748509231200*y[63]+321424001452800*y[76]-578102191199100*y[77]+772521178337280*y[78]-244845748304100*y[79]-413047832536260*y[80]+
50961645146520*y[81]-466517772141579*y[82]+561939400480752*y[83]-38538578846637*y[84]+127156282152054*y[85]+961296396519450*y[86]+
499072984761600*y[87]-98954038377150*y[88]-109410729911100*y[89]-2926636567408560*y[90]+2091763962879705*y[91]+700917586661970*y[9
2]-806161130062650*y[93]-965468416660950*y[94]-2833976342105020*y[95],35698211077440*y[62]+869063836057600*y[76]-1655703205761900*
y[77]+2092452567877440*y[78]-609680632794900*y[79]-1102101999010500*y[80]+239726830965240*y[81]-1286830402469235*y[82]+15324414787
72656*y[83]-201636628031493*y[84]+338215821626310*y[85]+2619844105012950*y[86]+1363972714905000*y[87]-288780370300230*y[88]-320965
628697060*y[89]-7913441377981920*y[90]+5554938615923745*y[91]+1889694120256266*y[92]-2235314605213650*y[93]-2794954164968550*y[94]
-7558498944464860*y[95],29748509231200*y[61]+318916302147200*y[76]-687385328142300*y[77]+851827855597920*y[78]-226598795775300*y[7
9]-488648015224260*y[80]+141666931043160*y[81]-523042378020387*y[82]+626726275729488*y[83]-33482892587157*y[84]+145963665089862*y[
85]+997473892222950*y[86]+522593223196200*y[87]-15297215960430*y[88]-285747534552660*y[89]-3353228497738320*y[90]+2246456780260065
*y[91]+848994412944678*y[92]-893890083450750*y[93]-1260281680387950*y[94]-3189114873217420*y[95],178491055387200*y[60]+47861139806
7200*y[76]-645739624857300*y[77]+804089170261440*y[78]-299556839289900*y[79]-504405304868220*y[80]+104601764001480*y[81]-480047193
293229*y[82]+626743550545488*y[83]-63244600757595*y[84]+105718256805354*y[85]+641441169881850*y[86]+255873842794200*y[87]+15573081
7819110*y[88]-325306138504380*y[89]-2584735088546400*y[90]+1938053906312895*y[91]+775093333650822*y[92]-225214251659550*y[93]-1041
103338573450*y[94]-2800599445504420*y[95],11155690961700*y[59]-62384082076800*y[76]+31490167570200*y[77]-46291734573840*y[78]+3477
2411012400*y[79]+27063617803110*y[80]+26336278998180*y[81]+31482516445758*y[82]-39570821692632*y[83]+34810020209538*y[84]-11837289
37308*y[85]-31042522379925*y[86]-29431379555550*y[87]-12346409819160*y[88]+35444656199430*y[89]+77403871022640*y[90]-8923316749353
0*y[91]-42639460444551*y[92]-73123754200125*y[93]+71082663090150*y[94]+128697178385440*y[95],36144438715908*y[56]-20080243731060*y
[57]-42709762416000*y[76]+19817972573400*y[77]-47351484678960*y[78]+29094149584800*y[79]+19315765710630*y[80]+26772537402360*y[81]
+23696496055359*y[82]-36145020776886*y[83]+14120840036349*y[84]-757459045884*y[85]-50171692764150*y[86]-40940577448200*y[87]+19684
988458200*y[88]-9227059343100*y[89]+34290851020140*y[90]-93156636408705*y[91]-20209379569431*y[92]-51288124727325*y[93]-2331569139
600*y[94]+99820788055940*y[95],225902741974425*y[55]-100401218655300*y[57]+253012306805400*y[76]-488816449073550*y[77]+58461752641
7160*y[78]-238395400107300*y[79]-246273696218655*y[80]-47402126068320*y[81]-424014750413919*y[82]+654733338446016*y[83]-5057639585
8209*y[84]+52336037254719*y[85]+975954893359050*y[86]+477439985657700*y[87]-305778341763540*y[88]+237488832133020*y[89]-1610393606
443560*y[90]+1496926297462545*y[91]+434309246041434*y[92]-429580851007200*y[93]-599130423418425*y[94]-1945048366143260*y[95],12048
1462386360*y[54]+522086337007560*y[57]-361444387159080*y[58]-1681294601406000*y[76]+3380678934170400*y[77]-3927038485264560*y[78]+
1511657135111700*y[79]+1767147520129470*y[80]-449957495817720*y[81]+2686346545668948*y[82]-4015425098935332*y[83]-253496781927612*
y[84]-506409053666448*y[85]-5556040322922225*y[86]-2464372812985650*y[87]+795574389173310*y[88]+134859894272370*y[89]+128526574531
33380*y[90]-10757839756043160*y[91]-3514384071916512*y[92]+3893185510499400*y[93]+3594024529360800*y[94]+13765116977412080*y[95],2
710832903693100*y[53]+1104413405208300*y[57]-3614443871590800*y[58]-10345801784661600*y[76]+19249394865911100*y[77]-19974356356979
520*y[78]+8320738101101100*y[79]+8651404483819920*y[80]-2704175233401960*y[81]+15482117613696363*y[82]-22393373918104512*y[83]+165
2782759177293*y[84]-2581774236804138*y[85]-30856166131149000*y[86]-13935219251208300*y[87]+5410231552836450*y[88]-1116988981178400
*y[89]+70001852975846520*y[90]-57388453523144865*y[91]-17978892886817598*y[92]+22357833610273950*y[93]+22405236934163250*y[94]+731
13953699765020*y[95],216866632295448*y[52]+943771455359820*y[57]-722888774318160*y[58]-4603592497267200*y[76]+7612301143565100*y[7
7]-8922922939803600*y[78]+3761123973938100*y[79]+3930802349747580*y[80]-527147280638280*y[81]+6205754558734911*y[82]-9170939672113
824*y[83]+160669810060281*y[84]-1058191285188486*y[85]-12888028093841100*y[86]-5788825402619700*y[87]+2197754867036790*y[88]-28951
3946122920*y[89]+27601080781171440*y[90]-24253977116185605*y[91]-7624718090081916*y[92]+7375657844575500*y[93]+7610820761200650*y[
94]+30721156141544540*y[95],1859281826950*y[49]-5577845480850*y[50]+5020060932765*y[51]+32019452156400*y[76]-26642563006500*y[77]+
40025699897520*y[78]-20201535859200*y[79]-19478971866810*y[80]+6243567181920*y[81]-19227053184174*y[82]+37763195705136*y[83]+18571
211316846*y[84]+3355754584674*y[85]+69184604574525*y[86]+35989803457750*y[87]-20800744524980*y[88]+3318372868590*y[89]-71836879513
600*y[90]+93537472323450*y[91]+32072383208805*y[92]-30603387664125*y[93]+44773278556200*y[94]-130113038913200*y[95],15060182798295
0*y[48]+200802437310600*y[50]-200802437310600*y[51]+420169217284800*y[76]+98363760177600*y[77]+335651296605840*y[78]-3101885657676
00*y[79]-73632691388160*y[80]-809655140368080*y[81]-127396409753160*y[82]-343761638040*y[83]-687775988295720*y[84]-42287939157840*
y[85]-997759165826925*y[86]-1021538172779100*y[87]+636888106210410*y[88]-135973322730*y[89]+1014757092389760*y[90]+294458362460280
*y[91]-101629389597024*y[92]+2232339214274400*y[93]-237605455771800*y[94]+216619186914760*y[95],225902741974425*y[46]-150601827982
950*y[47]+175702132646775*y[50]-175702132646775*y[51]+367648065124200*y[76]+86068290155400*y[77]+293694884530110*y[78]-27141499504
6650*y[79]-64428604964640*y[80]-708448247822070*y[81]-111471858534015*y[82]-300791433285*y[83]-601803989758755*y[84]-3700194676311
0*y[85]-562422999883725*y[86]-780894530194500*y[87]+387850036453290*y[88]+169308079823430*y[89]+887912455841040*y[90]+257651067152
745*y[91]-88925715897396*y[92]+1953296812490100*y[93]-207904773800325*y[94]-337564609389910*y[95],50200609327650*y[45]-25100304663
8250*y[47]-100401218655300*y[50]-321283899696960*y[51]-4519998226483200*y[76]+3488242053809700*y[77]-5421191584593960*y[78]+297026
8825065300*y[79]+2393950260599010*y[80]+706169498717880*y[81]+3090225933269739*y[82]-5159421435974436*y[83]-127232733853251*y[84]-
323176751735289*y[85]-7849690886199150*y[86]-3973187527150500*y[87]+2444607584301150*y[88]-1392851773269900*y[89]+9432774710438280
*y[90]-12613282770747285*y[91]-3490329718719282*y[92]+962154786748800*y[93]-956776904707425*y[94]+16338963636280180*y[95],45180548
3948850*y[44]-3614443871590800*y[47]-3062237168986650*y[50]-100401218655300*y[51]-37146333512581200*y[76]+23333713121087100*y[77]-
36908636652858960*y[78]+23922281786990400*y[79]+14003480877912090*y[80]+18150363258775920*y[81]+24944888383222950*y[82]-3580406999
6510880*y[83]+19390350855276090*y[84]-790017709989450*y[85]-44102480051992275*y[86]-18447405304637250*y[87]+13483982828940660*y[88
]-14564877599494530*y[89]+46342605380394360*y[90]-82277321842729170*y[91]-17051359561011114*y[92]-26041816829069850*y[93]+13239149
218089450*y[94]+97166158989228560*y[95],602407311931800*y[43]-4216851183522600*y[47]-5622468244696800*y[50]+2459829857054850*y[51]
-39308737435970400*y[76]+20596799994995700*y[77]-36807911155735920*y[78]+26234680445853300*y[79]+11899529076813480*y[80]+329430141
73180440*y[81]+26806381454175165*y[82]-33791922659882520*y[83]+37436884793974395*y[84]+657600122473710*y[85]-27128131475545800*y[8
6]-4905368856103500*y[87]+5680112483217870*y[88]-16004607462894960*y[89]+21300175088258520*y[90]-70681284956879415*y[91]-104254945
78804458*y[92]-64182518105641950*y[93]+30282649103776650*y[94]+76689994961913620*y[95],1807221935795400*y[42]+5421665807386200*y[4
7]+5220863370075600*y[50]-13805167565103750*y[51]-4494928576255200*y[76]+43909469039411100*y[77]-49609391260944960*y[78]+663166648
2393900*y[79]+32503398602077440*y[80]-65310789627688680*y[81]+17499171527778555*y[82]-55174317724382400*y[83]-96421992629468355*y[
84]-10952126872137930*y[85]-137535765805908900*y[86]-94117708898203500*y[87]+47921491820591010*y[88]+6815194890766920*y[89]+226960
546252875960*y[90]-160961316915766545*y[91]-67091754897302334*y[92]+206056292672349150*y[93]-56969722980173550*y[94]+2405097909678
39260*y[95],8924552769360*y[41]-40160487462120*y[51]-269641665950400*y[76]+264326633853300*y[77]-389241054624960*y[78]+18104009236
4700*y[79]+190708618505220*y[80]-69802051435560*y[81]+193131473632443*y[82]-371723948303112*y[83]-181644645341907*y[84]-3585340594
5618*y[85]-673436590683750*y[86]-363256871936400*y[87]+216180751900770*y[88]-67271861058660*y[89]+828423570387000*y[90]-9289516707
00225*y[91]-315868666260120*y[92]+361870851080400*y[93]-268510122165450*y[94]+1298570693703500*y[95],33467072885100*y[40]-16568653
322400*y[76]+40447759960800*y[77]-49669435748160*y[78]+12171868425900*y[79]+19821576858930*y[80]+10594170731880*y[81]+375491499937
11*y[82]+2193880747500*y[83]+18012300813945*y[84]-3461013700671*y[85]-54377165042550*y[86]-37666331173350*y[87]+6814160115750*y[88
]+8905928950800*y[89]+219240823617840*y[90]-107342855286345*y[91]-48959016186975*y[92]+121509768224625*y[93]+68155965589875*y[94]+
185124246537020*y[95],6693414577020*y[39]+13727327972400*y[76]-69580886535000*y[77]+74441468271120*y[78]-7335628073400*y[79]-30681
797638740*y[80]+2018369179440*y[81]-45003114947070*y[82]+3911451007356*y[83]-6968475510354*y[84]+9118977995805*y[85]+8690893494195
0*y[86]+61429702153250*y[87]-8252921211160*y[88]-26919744828720*y[89]-343841905933400*y[90]+162824051408550*y[91]+76252422743025*y
[92]-196016080383075*y[93]-109688102462025*y[94]-273426350024520*y[95],16733536442550*y[38]-42905877849200*y[76]+60484813374000*y[
77]-85377548855760*y[78]+32133065773200*y[79]+33074637861780*y[80]+35815972915200*y[81]+61703973037044*y[82]-7500466843884*y[83]+3
5994406200156*y[84]-6989014818249*y[85]-86800388193150*y[86]-57492871879450*y[87]+13581712653020*y[88]+87042883440*y[89]+332158749
917800*y[90]-200944055325720*y[91]-70277984932917*y[92]+162869151960375*y[93]+63671000533125*y[94]+295141766440640*y[95],150601827
98295*y[37]-100401218655300*y[57]-336241096618200*y[76]-396792119770650*y[77]+18215174664720*y[78]+287548748730000*y[79]+159644522
7045*y[80]+376331788682640*y[81]-94542758941725*y[82]+222567092971740*y[83]+269633156162445*y[84]+38283636291150*y[85]+50434514530
7175*y[86]+246353714378100*y[87]-49371927440490*y[88]-538927465047930*y[89]-1013385005636700*y[90]-69799333600845*y[91]+2564792531
64123*y[92]-1456932708216375*y[93]-555407791152900*y[94]-244652137227260*y[95],10843331614772400*y[36]+139356891493556400*y[57]-57
831101945452800*y[58]+113138141169460800*y[76]+581889301347735900*y[77]-354576837356447040*y[78]-63551696796654300*y[79]+154057532
767440660*y[80]-315213427044535320*y[81]+310330125628422255*y[82]-510567954144679440*y[83]-208690992694815255*y[84]-76418658706971
030*y[85]-847278120132797400*y[86]-358060842463097700*y[87]+72217480403835990*y[88]+433034183136822480*y[89]+1887096186546584640*y
[90]-953087849723088405*y[91]-507543595596406056*y[92]+1360160917341785400*y[93]+658714579877854650*y[94]+1419214733372139340*y[95
],16264997422158600*y[35]-336544884932565600*y[57]+159035530349995200*y[58]-480320449557777600*y[76]-1258018251364989900*y[77]+669
947959141551360*y[78]+252879326389043100*y[79]-304377230233938060*y[80]+832342406751670680*y[81]-620829571199750091*y[82]+10320152
33633307264*y[83]+577010127016574739*y[84]+181694172981043866*y[85]+1771004569918641300*y[86]+705344426008557300*y[87]-82105512039
634950*y[88]-1055089408509689400*y[89]-4332259813487212560*y[90]+1952441888778229545*y[91]+1127291202521180844*y[92]-3308827969877
565300*y[93]-1543228090204012350*y[94]-3004866823110665660*y[95],6505998968863440*y[34]-336544884932565600*y[57]+15903553034999520
0*y[58]-403498342064364000*y[76]-1316539411659836100*y[77]+743653931334501600*y[78]+224884726730588700*y[79]-329908800247363440*y[
80]+799550782891218360*y[81]-665822498965903719*y[82]+1098241122676969296*y[83]+545068060469718831*y[84]+183064856497127994*y[85]+
1831949264588751900*y[86]+705692350914453900*y[87]-85676822392579470*y[88]-1042094833024377240*y[89]-4419031565760987360*y[90]+205
2021080552038605*y[91]+1168137547951825860*y[92]-3287343600429488700*y[93]-1605376055864284350*y[94]-3171285373953577580*y[95],813
2498711079300*y[33]-404616911180859000*y[57]+180722193579540000*y[58]-701196816378732000*y[76]-1563395622005317500*y[77]+765387988
540937280*y[78]+404113787997398100*y[79]-348940106816090760*y[80]+1100135168993213640*y[81]-725661631892393919*y[82]+1219336866132
365376*y[83]+766993907026792071*y[84]+226215494990241294*y[85]+2122448426100249750*y[86]+843681566777914800*y[87]-6591944712991941
0*y[88]-1388732906795918220*y[89]-5385748727524142280*y[90]+2206234510691685885*y[91]+1386541629158926812*y[92]-429387731803900590
0*y[93]-2036391871072175250*y[94]-3550585587484602380*y[95],361444387159080*y[32]-803209749242400*y[57]-792014442884400*y[76]-4314
506462890200*y[77]+1867535937058320*y[78]+1122894044829900*y[79]-695403065023830*y[80]+2570167459793160*y[81]-1844937970792065*y[8
2]+3120932566527120*y[83]+1332981289781865*y[84]+437891759528640*y[85]+6027863535524700*y[86]+3034260087875100*y[87]-7281091216649
70*y[88]-4096585895554440*y[89]-11493104022955320*y[90]+4009578571191915*y[91]+3161975287933218*y[92]-10533482431729950*y[93]-4844
047450001700*y[94]-7102073954811220*y[95],8132498711079300*y[31]-305018902274801400*y[57]+166264418093176800*y[58]-215176899763984
800*y[76]-1263065609863890900*y[77]+866230123512977280*y[78]+77815070589977100*y[79]-388294041660787440*y[80]+657792295423883640*y
[81]-701645056570854567*y[82]+1129952712159680688*y[83]+462331734970186863*y[84]+180974484504181842*y[85]+1791076338263901150*y[86
]+699079316337030600*y[87]-100513657543703670*y[88]-827941270076352540*y[89]-4387218620813162880*y[90]+2357723302444603485*y[91]+1
170442223505708402*y[92]-2843539720431434850*y[93]-1538649305334091650*y[94]-3470402641432274380*y[95],120481462386360*y[30]-40160
4874621200*y[57]-682366065050400*y[76]-2708424556100100*y[77]+1150951767274080*y[78]+877270149981900*y[79]-444539596511160*y[80]+1
723848700141080*y[81]-1122351981374799*y[82]+1943595077100336*y[83]+1016677898053911*y[84]+290505265224474*y[85]+3473710786486800*
y[86]+1535677362537300*y[87]-390309363545670*y[88]-2053121341875840*y[89]-7941204491779920*y[90]+2320571663842005*y[91]+2008813008
251292*y[92]-7276361570409300*y[93]-4067770821028350*y[94]-4818570655772300*y[95],2033124677769825*y[29]+45582153269506200*y[57]-2
8915550972726400*y[58]+53168170545146400*y[76]+178710776393834700*y[77]-124491872085481440*y[78]-13063820417835300*y[79]+582153171
86020320*y[80]-102491579047786920*y[81]+99133619979199626*y[82]-156865274677880064*y[83]-75572537335437114*y[84]-28864529979299076
*y[85]-251674970044471200*y[86]-96575808441484800*y[87]+5702218983968310*y[88]+121852235517759720*y[89]+672553061571356940*y[90]-3
64370606322092730*y[91]-175961997411507681*y[92]+416202734739050925*y[93]+231855617326920450*y[94]+526191675004462040*y[95],542166
58073862000*y[28]-31325180220453600*y[47]-66365205531153300*y[50]+79015759081721100*y[51]+157890711675639600*y[76]-265034470330126
800*y[77]+330695519474623680*y[78]-97143164733107700*y[79]-191652686896352220*y[80]+267696257453911440*y[81]-140252181649805655*y[
82]+346895792372809620*y[83]+451207735117119495*y[84]+60494675133492030*y[85]+724774238181340200*y[86]+454719556885743000*y[87]-23
2043670268951230*y[88]-9771896496449160*y[89]-933856238253110880*y[90]+848516628980014785*y[91]+377293520411643642*y[92]-631410397
054318950*y[93]+8219337696282900*y[94]-1285927654529600180*y[95],5354731661616000*y[27]+11512673072474400*y[47]+12617086477682700*
y[50]-24330561987467700*y[51]+4129522308039600*y[76]+80268664422823200*y[77]-82473076320477120*y[78]+4423809708690300*y[79]+547803
22071124980*y[80]-120992571516033360*y[81]+34019007091484805*y[82]-97665473351133900*y[83]-158639715799294005*y[84]-19287707509305
930*y[85]-237834020835667800*y[86]-166829813981211000*y[87]+78897883390115370*y[88]+21828655845050040*y[89]+449797321491601920*y[9
0]-287726826849550515*y[91]-119609396153586798*y[92]+408863164775662050*y[93]-106193110632806100*y[94]+424088543853225020*y[95],80
32097492424000*y[26]-16867404734090400*y[47]-23995891258616700*y[50]+37851259433048100*y[51]-11039651516127600*y[76]-1045487072190
31200*y[77]+106006749393798720*y[78]-4838530339968300*y[79]-75081359837408580*y[80]+183293851402751760*y[81]-35226541522175625*y[8
2]+121298419327869180*y[83]+245726359326328185*y[84]+28539662178095250*y[85]+335025310122199800*y[86]+233620052551287000*y[87]-113
283569408312370*y[88]-33887512604102040*y[89]-591066632377096320*y[90]+389257062491308815*y[91]+163324053592952358*y[92]-569213938
567627050*y[93]+196240797414464100*y[94]-572799584135485420*y[95],28915550972726400*y[25]-40963697211362400*y[47]-6917643965350170
0*y[50]+96284768690432700*y[51]+145181467610924400*y[76]-259790333532559200*y[77]+352690794333529920*y[78]-127344265240857300*y[79
]-213997827050541180*y[80]+298786415416360560*y[81]-147883461817159575*y[82]+416105010120554820*y[83]+520566704662603815*y[84]+521
48716526395950*y[85]+861110546321737800*y[86]+564415377903513000*y[87]-301068954072201870*y[88]+22762072905735960*y[89]-1365589348
010027520*y[90]+1140456282153024465*y[91]+409438229199966138*y[92]-1139700473709338550*y[93]+523778007913259100*y[94]-157087555331
9724820*y[95],48192584954544000*y[24]+7228887743181600*y[47]+85441437075660300*y[50]-46284961800093300*y[51]-12767210163435600*y[7
6]+174785956435360800*y[77]-144119085616716480*y[78]-19246322619303300*y[79]+88213632300210420*y[80]-231268428657141840*y[81]+2497
6797198085125*y[82]-62124309282447180*y[83]-237305242057071285*y[84]-43326761009354250*y[85]-304152530397658200*y[86]-172146114491
499000*y[87]+42398066722476330*y[88]+159909683070546360*y[89]+516138876482484480*y[90]-264556081612464435*y[91]-214482598319579502
*y[92]+455206320244740450*y[93]-10619048128938900*y[94]+592000205087653180*y[95],12048146238636000*y[23]-4819258495454400*y[47]+61
24474337973300*y[50]+5622468244696800*y[51]-11520911390295600*y[76]-18809576134207200*y[77]+20363436017993520*y[78]+44246581805700
*y[79]-15226479521269380*y[80]+35527186713598560*y[81]-8217085698589905*y[82]+32365353756951540*y[83]+61257206357908785*y[84]+5781
546770551530*y[85]+79457669464258800*y[86]+63362850845085000*y[87]-33210446105308770*y[88]+5309295614075160*y[89]-1447613536178767
20*y[90]+97921485982468215*y[91]+33452845090984578*y[92]-126505428482018550*y[93]+13428376923137100*y[94]-124418581854293020*y[95]
,21686663229544800*y[22]+16867404734090400*y[47]+62148354347630700*y[50]-53112244668653700*y[51]-63232263244040400*y[76]+173056543
784323200*y[77]-181488147323598720*y[78]+24516117291426300*y[79]+111537353435457780*y[80]-224002794593630160*y[81]+690292885189489
65*y[82]-172060433347973580*y[83]-271413786190274325*y[84]-39500878305486090*y[85]-420445358678863800*y[86]-255512598912567000*y[8
7]+116449215372877770*y[88]+68436145878198840*y[89]+629560083411477120*y[90]-463468029788158515*y[91]-231331913723392638*y[92]+540
155919575188050*y[93]-138496035496484100*y[94]+759111802350537020*y[95],14457775486363200*y[21]-2409629247727200*y[47]+17369410827
366900*y[50]-2911635341003700*y[51]-46782564699322800*y[76]+40243682026202400*y[77]-52872991043891040*y[78]+20957153160284100*y[79
]+19469334540284460*y[80]+19111217771216880*y[81]+33320693043401715*y[82]-44479889499651300*y[83]+28670644268601885*y[84]-18725438
11879590*y[85]-29151281369352600*y[86]-3099688376229000*y[87]-9573466814284410*y[88]+17068902609122280*y[89]+65106820770174240*y[9
0]-79617857696244405*y[91]-31620910955980026*y[92]-30051728555818650*y[93]+29500593755193300*y[94]+113045521495772740*y[95],271083
2903693100*y[20]-16867404734090400*y[47]-18072219357954000*y[50]+48493788610509900*y[51]+6425677993939200*y[57]+142561324352522400
*y[76]-253069221998556900*y[77]+310479966003834720*y[78]-106235481092267700*y[79]-166859867250658080*y[80]+181083606485360760*y[81
]-159366173058730989*y[82]+327915008752976856*y[83]+267478915608782901*y[84]+45258407442918114*y[85]+656611607168669700*y[86]+4006
63830974714100*y[87]-221142890881053270*y[88]+58377337702614360*y[89]-1054541656230128520*y[90]+884393108077931415*y[91]+313605500
016237978*y[92]-673807559931473250*y[93]+103274049190863750*y[94]-1249498938727060420*y[95],1355416451846550*y[19]+481925849545440
0*y[47]+4518054839488500*y[50]-5542147269772560*y[51]+49196597141097000*y[57]-43373326459089600*y[58]-78406042650592800*y[76]+2057
74244917695000*y[77]-230299532915393880*y[78]+77293947841372800*y[79]+109454563855537380*y[80]-66827742124799880*y[81]+15099900977
6522496*y[82]-236787799954319064*y[83]-65984134879570464*y[84]-34625994192024546*y[85]-335542085829627975*y[86]-140910672367273950
*y[87]+34511326749207900*y[88]+38737146106633950*y[89]+827728057210296000*y[90]-648014916159082800*y[91]-229096173091814475*y[92]+
329430716819279475*y[93]+172460867389928700*y[94]+853896842954939000*y[95],677708225923275*y[18]-6024073119318000*y[47]-1129513709
8721250*y[50]+11355377829914430*y[51]-73092087181058400*y[57]+65059989688634400*y[58]+151130071888753200*y[76]-343578838809798900*
y[77]+390180953265192900*y[78]-139708484823488400*y[79]-182242721959804350*y[80]+90713003345942220*y[81]-257979161083296969*y[82]+
404724152596008816*y[83]+89548127329581441*y[84]+54254298802935894*y[85]+576483230430143550*y[86]+242226164944179900*y[87]-7664216
6527086150*y[88]-34409070876269700*y[89]-1323304861292070360*y[90]+1074694975934075595*y[91]+372161186706023364*y[92]-503156638972
327800*y[93]-268290821948515950*y[94]-1420169018451088360*y[95],1084333161477240*y[17]-6024073119318000*y[47]-4518054839488500*y[5
0]+6692745235562298*y[51]-58272867307536120*y[57]+52047991750907520*y[58]+100215170961573120*y[76]-248002501227006960*y[77]+276937
324410792384*y[78]-95858932828487760*y[79]-130154807034110160*y[80]+72915964006490784*y[81]-184778333380157508*y[82]+2881835850887
04636*y[83]+67720613197453308*y[84]+40314814555133868*y[85]+410600358286494075*y[86]+170835081694330410*y[87]-51289839987377292*y[
88]-24147254748994974*y[89]-981771611094409560*y[90]+777169994719165740*y[91]+269923458190932687*y[92]-382382143935292155*y[93]-21
6520107273774390*y[94]-1027827653861117200*y[95],542166580738620*y[16]+6024073119318000*y[47]+4518054839488500*y[50]-8644544926221
330*y[51]-1004012186553000*y[57]+9125088887812800*y[76]+25771959963235800*y[77]-20670557043473280*y[78]-3922791260344200*y[79]+169
85900534175000*y[80]-54506329690336560*y[81]+6647678629325406*y[82]-25933846916242764*y[83]-66611946469114854*y[84]-83344648808470
56*y[85]-78372923138360325*y[86]-59715464334020550*y[87]+26085057000380640*y[88]+8154968089290930*y[89]+173111937741851640*y[90]-9
6393256978263930*y[91]-42164002534279521*y[92]+159870174893159925*y[93]-12708011799238650*y[94]+142263586764536440*y[95],542166580
738620*y[15]+2409629247727200*y[47]+903610967897700*y[50]-3746973480215796*y[51]+7008005062139940*y[57]-6505998968863440*y[58]-130
27623614467440*y[76]+41409827162242020*y[77]-44831108143704888*y[78]+12790027476450720*y[79]+23393363326454970*y[80]-2654671245717
3048*y[81]+27031614308897355*y[82]-48137717214749808*y[83]-31043779164222147*y[84]-7810099814277600*y[85]-83856539369851875*y[86]-
45190801901899170*y[87]+18451028667500064*y[88]+3522634217051958*y[89]+182508464502629700*y[90]-135573173541810765*y[91]-493051372
23593946*y[92]+101231167163262510*y[93]+19260495365848680*y[94]+184682583014956180*y[95],1355416451846550*y[14]+1204814623863600*y
[47]-1506018279829500*y[50]-1415657183039730*y[51]+2811234122348400*y[57]+30092477685655200*y[76]-17278399387908900*y[77]+28120006
185181200*y[78]-19144494795377700*y[79]-10263459064991580*y[80]-16581322562492520*y[81]-19069221154333167*y[82]+22695434065538028*
y[83]-21529655127104337*y[84]+1154691068392842*y[85]+24579348787293300*y[86]+8284348725528600*y[87]-1737925366242510*y[88]+3485365
518743280*y[89]-38214189588474240*y[90]+64547904347806005*y[91]+14392590100086666*y[92]+36044281003163550*y[93]-16396623354166950*
y[94]-69146791600602940*y[95],73192488399713700*y[13]-308432543709081600*y[47]-674294584488994800*y[50]+786342344508309600*y[51]+1
128732261450663600*y[76]-902429348465782800*y[77]+1659892010420054880*y[78]-512776049982221700*y[79]-1228497719829318270*y[80]+249
8870714430675240*y[81]+100690458083591895*y[82]+1078862688669765960*y[83]+4156461439750771425*y[84]+336690067019497980*y[85]+41432
66943181639200*y[86]+3302204428829972250*y[87]-1411401342437553780*y[88]-974636577199216260*y[89]-6074239340102254080*y[90]+485081
2949274859635*y[91]+2273502171951466617*y[92]-7210799758902350325*y[93]+6581387248136509650*y[94]-7701065584043494180*y[95],365962
44199856850*y[12]-425299562223850800*y[47]-409436169676313400*y[50]+876151234595475450*y[51]-255679691488009200*y[76]-146832458299
6401900*y[77]+1537116977444352840*y[78]+165960959059022400*y[79]-1353316933809645210*y[80]+4141313994206652120*y[81]+1029981955998
7800*y[82]+1617401663901377820*y[83]+5881623087923483040*y[84]+543266759540161200*y[85]+6288954404390470350*y[86]+4614575924980968
750*y[87]-2436342047070502590*y[88]-408572998906778280*y[89]-10268527404776728440*y[90]+6134860184844234780*y[91]+2992046109465274
791*y[92]-12028288812582221475*y[93]+4985442284079155700*y[94]-10157604510805464440*y[95],1355416451846550*y[11]-10240924302840600
*y[47]-1104413405208300*y[50]+17595313569341325*y[51]-17817329031728400*y[76]-22229679302682300*y[77]+11352744642355380*y[78]+1471
9268750446800*y[79]-20686260678760620*y[80]+104332360851070740*y[81]+9107922711832965*y[82]+20590726418176230*y[83]+12886079273363
5695*y[84]+11056090331732910*y[85]+126738014561413200*y[86]+85022816594634000*y[87]-55169744248628730*y[88]+2597687319525840*y[89]
-189994103901942180*y[90]+89343991782130185*y[91]+51850733473099317*y[92]-281245266461787825*y[93]+118564677573590400*y[94]-174528
816347197480*y[95],24397496133237900*y[10]+172288491212494800*y[47]+73594093274334900*y[50]-318020860090662750*y[51]+3061679716563
73200*y[76]+546166743885338400*y[77]-356416025837896440*y[78]-218098018219626900*y[79]+430458962043860460*y[80]-184595927213232252
0*y[81]-47797992093209445*y[82]-540372776640869340*y[83]-2344128013584861435*y[84]-225364602156026430*y[85]-2540992855943307600*y[
86]-1900014474043048500*y[87]+1067926609020014190*y[88]+99263775237414480*y[89]+4251653546431486440*y[90]-2148606921501035505*y[91
]-1090632087445919226*y[92]+5331212497096850850*y[93]-1699301904758503950*y[94]+3663383841281766140*y[95],16264997422158600*y[9]-3
3734809468180800*y[47]+101606033279163600*y[50]+15863392547537400*y[51]-314805622383457200*y[76]+96392194406810100*y[77]-277891876
537104960*y[78]+223054085908058400*y[79]+69652749762626490*y[80]+429864734078453520*y[81]+182567258844137910*y[82]-208687164513635
520*y[83]+409435260695109450*y[84]+27719584607220090*y[85]+121050524052212850*y[86]+126398687906310750*y[87]-156088005601959090*y[
88]+121554678949542720*y[89]-372227550286806240*y[90]-304976668508902170*y[91]-21089552528426919*y[92]-1065091759420687725*y[93]+3
1836188455343700*y[94]+140346969851672360*y[95],4879499226647580*y[8]-1204814623863600*y[47]-31224779001798300*y[50]+1450797609569
0850*y[51]+73665061515198000*y[76]-53911467639635400*y[77]+101642533304779800*y[78]-52542368399110500*y[79]-45646438536345420*y[80
]-22283965998342360*y[81]-46935782137098693*y[82]+86650821828263052*y[83]+17386465682517237*y[84]+4675165447284618*y[85]+109670317
070308200*y[86]+72463012379223300*y[87]-18627249368006010*y[88]-24220339995543120*y[89]-145140758271894840*y[90]+21147835968534757
5*y[91]+71026458600612018*y[92]+7654836432945750*y[93]+68473704853837050*y[94]-268070569183500580*y[95],6693414577020*y[7]-1104413
40520830*y[51]-918703634626800*y[76]+937160813876400*y[77]-1294962253748280*y[78]+619176099032100*y[79]+611591558102730*y[80]-1621
24744596480*y[81]+722421702955944*y[82]-1299624675437556*y[83]-405877842816336*y[84]-114964783994544*y[85]-2237590142803800*y[86]-
1222665787565100*y[87]+712840904639370*y[88]-237906831915360*y[89]+2905835441817300*y[90]-3184168020371100*y[91]-1018125509385315*
y[92]+1131838108798575*y[93]-474617352118650*y[94]+4289614442612800*y[95],30120365596590*y[6]-100401218655300*y[57]-74450887910520
0*y[76]+468712105777800*y[77]-794652148692000*y[78]+478702225835100*y[79]+333251456086890*y[80]+245595511639800*y[81]+473885704335
726*y[82]-636537507447384*y[83]+275416715712546*y[84]-52557072055926*y[85]-830348990489700*y[86]-432130609965600*y[87]+21130671755
8530*y[88]-352236927795840*y[89]+1558789861670700*y[90]-1936659562041150*y[91]-470990591160825*y[92]-379618114131375*y[93]+4822571
00667000*y[94]+2356906288319800*y[95],451805483948850*y[5]-2409629247727200*y[47]-2811234122348400*y[50]+5160622638882420*y[51]+87
1395733674000*y[76]-12258412248752100*y[77]+13912234784265600*y[78]-2379137551526700*y[79]-9955027800284760*y[80]+2265441912311148
0*y[81]-4639944345196311*y[82]+16910477935380684*y[83]+33144894380857599*y[84]+3532443129550461*y[85]+44879877907774650*y[86]+3095
4757657288050*y[87]-16413865118501670*y[88]-1102198608347040*y[89]-70554337712052240*y[90]+51351063881084505*y[91]+208011386083982
01*y[92]-68632830327116175*y[93]+26327994994327575*y[94]-74653904924894540*y[95],334670728851*y[4]+646777206000*y[76]-173099952792
00*y[77]+10500898115760*y[78]+7578814996500*y[79]-5109096240510*y[80]+16378668297720*y[81]-1103732207379*y[82]+15580194991596*y[83
]+11290639374855*y[84]+2590994375664*y[85]+13784582060400*y[86]+7291386776900*y[87]+745046791790*y[88]-11358216791520*y[89]-401676
37126760*y[90]+8757709657305*y[91]+12932500162470*y[92]-24489757816950*y[93]-38736286701750*y[94]-29959879561500*y[95],18072219357
954*y[3]-1204814623863600*y[47]-2309228029071900*y[50]+2941755706600290*y[51]+1987430597215200*y[76]-9045901571312700*y[77]+102510
65914672680*y[78]-1903784401905300*y[79]-6452362997124570*y[80]+12014966074159800*y[81]-3958521872555241*y[82]+11129376930640614*y
[83]+17469313844599629*y[84]+2136029812297566*y[85]+26388886477115700*y[86]+17610312158611200*y[87]-8495268920126730*y[88]-2038089
693335760*y[89]-43974352716349560*y[90]+32188760908518195*y[91]+13385657325499284*y[92]-37784342670888000*y[93]+11369372970898500*
y[94]-47256759641565460*y[95],506022142022712*y[2]-682728286856040*y[57]+1445777548636320*y[58]+10720230568375200*y[76]-1503603669
4587900*y[77]+18821610443689920*y[78]-7175307552783300*y[79]-8203622400132300*y[80]+174841732901880*y[81]-11404684914515055*y[82]+
16362238920545160*y[83]-872092123072425*y[84]+2029423481457180*y[85]+23033444672336850*y[86]+11026184187532500*y[87]-3497141524873
230*y[88]+895958889791940*y[89]-53052671648510880*y[90]+45775240456872285*y[91]+15120665191825932*y[92]-10443702614084400*y[93]-18
342643324487700*y[94]-60843493099739980*y[95],7228887743181600*y[1]+26505921724999200*y[47]-8835307241666400*y[50]-408632959927071
00*y[51]-23594575360435200*y[76]+141145959892004100*y[77]-152234378969531760*y[78]+12641923750905900*y[79]+103786265245653540*y[80
]-230406289763969880*y[81]+55341457461003915*y[82]-182139922299308040*y[83]-331644059730112995*y[84]-37012865309023290*y[85]-46733
0302598009400*y[86]-327107341696261500*y[87]+182002246883284410*y[88]-27682638636383280*y[89]+811513254542111160*y[90]-53069225576
8745745*y[91]-216500557914020694*y[92]+752677963524690150*y[93]-117774780478277550*y[94]+796136446567690060*y[95]];


==> anc/GB_k_type1_16_7and8.ttt <==
GB_k := [2027141067600*y[76]+6871115344500*y[77]-8293793595120*y[78]+1593871052400*y[79]+3342315930030*y[80]+2188718191440*y[81]+6
047944018587*y[82]-7911486513648*y[83]+1366183084077*y[84]-1206881491512*y[85]-10895090886900*y[86]-9572836551300*y[87]+1269138903
120*y[88]+3867959161440*y[89]+28054435525860*y[90]-23511502274085*y[91]-7468180349703*y[92]+2799062316375*y[93]+17517045194250*y[9
4]+24368226519980*y[95], 60814232028*y[75]+484245758700*y[77]-526853182680*y[78]+93633497100*y[79]+172312975890*y[80]-80779040100*
y[81]+362953325700*y[82]-481639157640*y[83]-93660972660*y[84]-106167769800*y[85]-1019664498600*y[86]-785869811100*y[87]+4054424962
50*y[88]-226116019800*y[89]+2549741413380*y[90]-1711462407480*y[91]-429410014689*y[92]+1367937837525*y[93]+818206644450*y[94]+1972
534485880*y[95], 33785684460*y[74]+559651771800*y[77]-490799944800*y[78]+153462266100*y[79]+263799756000*y[80]-92674513800*y[81]+4
43460414393*y[82]-633765052872*y[83]-6079049937*y[84]-88270524768*y[85]-990458582850*y[86]-749166973500*y[87]+196963003050*y[88]+1
88829026100*y[89]+2552052168240*y[90]-1726557001875*y[91]-598927305408*y[92]+926217743100*y[93]+1227735071700*y[94]+2120716760540*
y[95], 304071160140*y[73]+1075542619140*y[77]-1309865087520*y[78]+400520395440*y[79]+616121877492*y[80]+289906772760*y[81]+9909864
32058*y[82]-1227262939920*y[83]+254948471334*y[84]-220057102218*y[85]-1656217209240*y[86]-1627702758990*y[87]-12747132486*y[88]+10
92288507948*y[89]+5102791954824*y[90]-3777575914422*y[91]-1419361312515*y[92]+531237200055*y[93]+3520628911860*y[94]+4273048393376
*y[95], 1659777075*y[72]+5834847150*y[77]-7607132280*y[78]+1734702750*y[79]+2770368480*y[80]+3462835860*y[81]+5850487422*y[82]-810
7600068*y[83]+2091376242*y[84]-817765797*y[85]-8875265850*y[86]-6608769750*y[87]+1480886550*y[88]+670952700*y[89]+19997595660*y[90
]-21201901650*y[91]-5266784202*y[92]-543394200*y[93]+11493696075*y[94]+19682152700*y[95], 1097729820*y[71]-3183008400*y[77]+388490
2560*y[78]+244846800*y[79]-2447107740*y[80]+65292480*y[81]-2616894252*y[82]+3676723488*y[83]+508341708*y[84]+645644352*y[85]+27477
25200*y[86]+474957450*y[87]+1276150590*y[88]-1451397420*y[89]-13571747760*y[90]+9907058340*y[91]+4043359671*y[92]-2675720175*y[93]
-4324079850*y[94]-14282313920*y[95], 9122134804200*y[70]+481946218766100*y[77]-603262295032320*y[78]+135299505537900*y[79]+2819817
22526460*y[80]+83168818322040*y[81]+411226481445741*y[82]-514382024016144*y[83]+84702044047131*y[84]-93582195294666*y[85]-74418841
4720850*y[86]-571218865133400*y[87]+49562746899930*y[88]+268607292538860*y[89]+2133224176149120*y[90]-1654685589795615*y[91]-56597
3403576558*y[92]+303064075234950*y[93]+1149012689890650*y[94]+1932728480782820*y[95], 12162846405600*y[69]+183182929172100*y[77]-2
30701380085440*y[78]+46876919651100*y[79]+105774654159900*y[80]+41255910451800*y[81]+158028048830565*y[82]-196624042299216*y[83]+4
1815194165603*y[84]-34467355581690*y[85]-271631132155350*y[86]-200561250463200*y[87]+15847122177810*y[88]+89542837531620*y[89]+795
505819157040*y[90]-627553685394135*y[91]-207748816316934*y[92]+105675436384350*y[93]+422350550889450*y[94]+724462253107460*y[95], 
1097729820*y[68]-1591504200*y[77]+1942451280*y[78]+122423400*y[79]+1154860740*y[80]+32646240*y[81]-1308447126*y[82]+1838361744*y[8
3]+254170854*y[84]+322822176*y[85]+7319899125*y[86]+1914565950*y[87]-5734856160*y[88]+8787959730*y[89]-3614654400*y[90]+8612628570
*y[91]-2012477253*y[92]-8427365175*y[93]+8357870850*y[94]-3725997520*y[95], 72977078433600*y[67]+351307106815500*y[77]-46127759448
6720*y[78]+120377847813300*y[79]+199980399039300*y[80]+122184127545480*y[81]+319640002688331*y[82]-398750859915696*y[83]+952949704
18797*y[84]-67049024992806*y[85]-570332149046550*y[86]-464134709075400*y[87]+50736203754390*y[88]+207565654964580*y[89]+1497441289
617120*y[90]-1250922792026025*y[91]-411995251428234*y[92]+131255822022450*y[93]+859258412247750*y[94]+1383872625977660*y[95], 1459
5415686720*y[66]+685244965274100*y[77]-857362671760320*y[78]+199663689703500*y[79]+391271507528220*y[80]+127456772798520*y[81]+588
991956049269*y[82]-743254483676112*y[83]+122746434440787*y[84]-131023756498794*y[85]-1091754772529850*y[86]-825032063770200*y[87]+
102364813563210*y[88]+337024066676220*y[89]+3025950916947360*y[90]-2383054082393175*y[91]-786084825219942*y[92]+479473973550750*y[
93]+1563481195063050*y[94]+2746117819759300*y[95], 12162846405600*y[65]+238329773936100*y[77]-298980893106720*y[78]+67058498756700
*y[79]+141614349356700*y[80]+44395368767640*y[81]+204985402031493*y[82]-254456982127152*y[83]+46646417379843*y[84]-46538363767818*
y[85]-363842497829250*y[86]-282254888579400*y[87]+20840881484610*y[88]+136180154185020*y[89]+1066786369325040*y[90]-82058491038037
5*y[91]-282156879785298*y[92]+150159308257050*y[93]+580724778188850*y[94]+966474041491700*y[95], 3040711601400*y[64]-4846192928973
00*y[77]+598198732623360*y[78]-133296985176300*y[79]-284706312424380*y[80]-66394266115320*y[81]-407196939309669*y[82]+514967374640
016*y[83]-71910943580259*y[84]+92813057607594*y[85]+737723765468250*y[86]+555299524711800*y[87]-49909471732890*y[88]-2543025426499
80*y[89]-2145214967229120*y[90]+1644365561286375*y[91]+562078437639054*y[92]-346905827895750*y[93]-1121707015975050*y[94]-19517385
37324100*y[95], 150158597600*y[63]-8417318352300*y[77]+10537306686720*y[78]-2511536454900*y[79]-4759919277300*y[80]-1494504059400*
y[81]-7195260526695*y[82]+9168394911408*y[83]-1287950426289*y[84]+1607760365070*y[85]+13572113928450*y[86]+10180729944000*y[87]-15
15234346230*y[88]-3647978367660*y[89]-37225828284720*y[90]+29375793272205*y[91]+9515101728042*y[92]-6309405846450*y[93]-1889304616
6350*y[94]-33807863305580*y[95], 4865138562240*y[62]-627109194006900*y[77]+769755050285760*y[78]-176216180748300*y[79]-34548300127
6380*y[80]-95209861606200*y[81]-528741532815237*y[82]+671096611679184*y[83]-107302600531395*y[84]+116608750168362*y[85]+9936177266
21850*y[86]+745205151259800*y[87]-113508966695850*y[88]-269737619629500*y[89]-2717632473326880*y[90]+2130771683906055*y[91]+693883
645680774*y[92]-468182241681150*y[93]-1404386129095050*y[94]-2453883504107140*y[95], 4054282135200*y[61]-241002848067300*y[77]+293
917330697760*y[78]-65055978395100*y[79]-138257516051820*y[80]-27620816560920*y[81]-200955859895421*y[82]+255042332751024*y[83]-338
55316912971*y[84]+45769226080746*y[85]+369540694982250*y[86]+276471253495800*y[87]-29296170587970*y[88]-121875404296140*y[89]-1058
505749729040*y[90]+810264881871135*y[91]+275829344566674*y[92]-181838214512250*y[93]-547337681070450*y[94]-957104123086580*y[95], 
24325692811200*y[60]-309097803732300*y[77]+376456264303680*y[78]-92111427371700*y[79]-176289251194980*y[80]-56171079736200*y[81]-2
60029051675803*y[82]+339985118040624*y[83]-52579207738269*y[84]+53241865114278*y[85]+437992127184150*y[86]+342898598413800*y[87]-1
9613487600630*y[88]-168794392708260*y[89]-1254973492002720*y[90]+1020661675567065*y[91]+345938663753898*y[92]-120759273892050*y[93
]-705535913890950*y[94]-1165780844899580*y[95], 5119043100*y[59]+111480726600*y[77]-138363174000*y[78]+38464030800*y[79]+596174134
50*y[80]+42993078300*y[81]+99852767082*y[82]-129880364328*y[83]+35265983382*y[84]-17586208932*y[85]-168100054875*y[86]-14868847485
0*y[87]+12256767000*y[88]+70886137050*y[89]+431690426160*y[90]-372965344830*y[91]-125028312465*y[92]+5972575125*y[93]+279985593450
*y[94]+403172573440*y[95], 1641984264756*y[56]-912213480420*y[57]+7476845923800*y[77]-10089336795120*y[78]+2847241821600*y[79]+407
6513544510*y[80]+3311120407320*y[81]+6865159529403*y[82]-9214327619262*y[83]+1949101359633*y[84]-1189552002828*y[85]-1270723265955
0*y[86]-11022309203400*y[87]+2108987911800*y[88]+3282967106100*y[89]+28409505801180*y[90]-26735509338885*y[91]-8066095433427*y[92]
+349127244975*y[93]+16660160752800*y[94]+27858247156180*y[95], 20524803309450*y[55]-9122134804200*y[57]-122331133564200*y[77]+1471
68564348960*y[78]-39734432436600*y[79]-60277691073600*y[80]-29126991651120*y[81]-107108649280863*y[82]+149203680130512*y[83]-20087
802013113*y[84]+18441188540238*y[85]+212223085905600*y[86]+151935172478100*y[87]-42174151244280*y[88]-22285392588360*y[89]-4644540
84409500*y[90]+402627691571265*y[91]+124149533010369*y[92]-70771868990925*y[93]-253079343922200*y[94]-453057935217020*y[95], 54732
80882520*y[54]+23717550490920*y[57]-16419842647560*y[58]+412468449990300*y[77]-490892304640320*y[78]+128725981074900*y[79]+2062103
34068640*y[80]+62025578924760*y[81]+349910621542701*y[82]-480503017698084*y[83]+39959033303331*y[84]-68478186075576*y[85]-66290683
1664825*y[86]-472637459690550*y[87]+83960238674070*y[88]+151863271174890*y[89]+1640909581431360*y[90]-1374576904807695*y[91]-44103
8651289069*y[92]+282324166133925*y[93]+823277293294350*y[94]+1543472337472660*y[95], 123148819856700*y[53]+50171741423100*y[57]-16
4198426475600*y[58]+2467539586541700*y[77]-2830321830394080*y[78]+747537378241500*y[79]+1167936518103300*y[80]+384608626225560*y[8
1]+2105545653149985*y[82]-2851575927492960*y[83]+391833263766375*y[84]-397101742337010*y[85]-3927776703760800*y[86]-28525199636637
00*y[87]+540028452240090*y[88]+846044514168480*y[89]+9684502322406960*y[90]-8058215182830075*y[91]-2548252414426272*y[92]+16646442
35330400*y[93]+5079166636323750*y[94]+8971231386590900*y[95], 9851905588536*y[52]+42874033579740*y[57]-32839685295120*y[58]+105468
6425888700*y[77]-1260999199777680*y[78]+335296615371300*y[79]+523386482535180*y[80]+201855823507800*y[81]+905865216419475*y[82]-12
32824765923360*y[83]+148243855731525*y[84]-172582173919950*y[85]-1709495403630300*y[86]-1250577046808100*y[87]+230773636416510*y[8
8]+385893223123320*y[89]+4148162446841520*y[90]-3527428490841825*y[91]-1116847857441324*y[92]+623834984581500*y[93]+21529268219140
50*y[94]+3909607720326700*y[95], 84464211150*y[49]-253392633450*y[50]+228053370105*y[51]-6140757744000*y[77]+7769587478400*y[78]-2
061419619600*y[79]-3283206511860*y[80]-1286898457680*y[81]-5213209205619*y[82]+7392477747456*y[83]-136656007749*y[84]+101845489139
4*y[85]+10960813549125*y[86]+8504031526650*y[87]-1855626337620*y[88]-2624739332490*y[89]-23394139105980*y[90]+21120141211605*y[91]
+6815855010354*y[92]-3398754644250*y[93]-10535529364350*y[94]-23396460859940*y[95], 253392633450*y[48]+337856844600*y[50]-33785684
4600*y[51]-2230744784400*y[77]+3457137063600*y[78]-1077752134800*y[79]-1289494740600*y[80]-2125569481200*y[81]-2323519604676*y[82]
+2758487635224*y[83]-1633651342956*y[84]+349739142576*y[85]+2120810271525*y[86]+1619675940300*y[87]+628983846150*y[88]-13491478093
50*y[89]-8076391378320*y[90]+8694879643260*y[91]+2433471776220*y[92]+2779835676900*y[93]-6508704982800*y[94]-8133750055480*y[95], 
760177900350*y[46]-506785266900*y[47]+591249478050*y[50]-591249478050*y[51]-3903803372700*y[77]+6049989861300*y[78]-1886066235900*
y[79]-2256615796050*y[80]-3719746592100*y[81]-4066159308183*y[82]+4827353361642*y[83]-2858889850173*y[84]+612043499508*y[85]+47566
62588150*y[86]+3214521845700*y[87]+530588305500*y[88]-1790875241100*y[89]-14133684912060*y[90]+15216039375705*y[91]+4258575608385*
y[92]+4864712434575*y[93]-11390233719900*y[94]-16007811031240*y[95], 28154737050*y[45]-140773685250*y[47]-56309474100*y[50]-180190
317120*y[51]+10548950058900*y[77]-13412146974600*y[78]+3659054813700*y[79]+5522325888090*y[80]+3133125852120*y[81]+9296318141631*y
[82]-12787245211284*y[83]+1637105631561*y[84]-1690502684181*y[85]-18027177780150*y[86]-14199533223700*y[87]+2958150797030*y[88]+40
55855351460*y[89]+40373448586600*y[90]-36476109953985*y[91]-11296773196266*y[92]+4039952121600*y[93]+21369121834275*y[94]+39637003
625380*y[95], 760177900350*y[44]-6081423202800*y[47]-5152316880150*y[50]-168928422300*y[51]+251107070187600*y[77]-317810747390400*
y[78]+89391598837200*y[79]+126610194130200*y[80]+98020226779200*y[81]+228438257468679*y[82]-304165147098096*y[83]+74746493967249*y
[84]-38539289628654*y[85]-410116725381825*y[86]-326184015611850*y[87]+61816806371100*y[88]+94749380723250*y[89]+942935447989380*y[
90]-863331023953665*y[91]-258945254354775*y[92]+42483270823275*y[93]+562353421514700*y[94]+914796151091620*y[95], 1013570533800*y[
43]-7094993736600*y[47]-9459991648800*y[50]+4138746346350*y[51]+258834414791700*y[77]-332526992252400*y[78]+96142970493900*y[79]+1
29069020510100*y[80]+126837674944200*y[81]+242425145236833*y[82]-314979194934792*y[83]+107562421789623*y[84]-38269737550158*y[85]-
401111346794400*y[86]-320580432476700*y[87]+50964385706850*y[88]+99269208442800*y[89]+951152880261360*y[90]-886018798178955*y[91]-
261200920430820*y[92]-16665976835700*y[93]+622469313514650*y[94]+924080463719140*y[95], 3040711601400*y[42]+9122134804200*y[47]+87
84277959600*y[50]-23227658066250*y[51]+99513948689100*y[77]-114411994567200*y[78]+17104423871700*y[79]+67157589163500*y[80]-101721
915919800*y[81]+52006644348939*y[82]-122348857016736*y[83]-157136278016691*y[84]-22929960939414*y[85]-272056005965700*y[86]-194070
593795100*y[87]+85364429328750*y[88]+25897396159800*y[89]+486534373304880*y[90]-358539654733065*y[91]-140746456390440*y[92]+357139
388735400*y[93]-30500790179550*y[94]+495578905121020*y[95], 135142737840*y[41]-608142320280*y[51]+17842659644700*y[77]-22599816687
360*y[78]+5951878841700*y[79]+9620059337460*y[80]+3351585421800*y[81]+15106508188929*y[82]-21564503825976*y[83]+1199406519*y[84]-2
973859179054*y[85]-32142947200650*y[86]-24782631350400*y[87]+5829921330750*y[88]+6772278852900*y[89]+69052768710360*y[90]-61424528
759235*y[91]-19825777306308*y[92]+11117696897100*y[93]+31217380194450*y[94]+68747237090980*y[95], 1520355800700*y[40]+438875646660
0*y[77]-5335929989280*y[78]+1144760809500*y[79]+2141481122550*y[80]+1293958207080*y[81]+3951429641793*y[82]-2837909636964*y[83]+13
25540676951*y[84]-605349416163*y[85]-6515669204550*y[86]-5265563059350*y[87]+780794000910*y[88]+1840774565520*y[89]+20376512238360
*y[90]-13606352188695*y[91]-4997102471529*y[92]+6559300885875*y[93]+9600382606875*y[94]+17457942827780*y[95], 101357053380*y[39]-1
758238069500*y[77]+1977727356000*y[78]-274523139000*y[79]-807341288490*y[80]-193875137280*y[81]-1301650835877*y[82]+870502131252*y
[83]-245615490963*y[84]+261844776267*y[85]+2433265960950*y[86]+1911850342050*y[87]-255114344760*y[88]-804274582320*y[89]-808353100
9260*y[90]+4876564993335*y[91]+1920488979918*y[92]-3255258492300*y[93]-3457245000225*y[94]-6639245264260*y[95], 2280533701050*y[38
]+28063422040500*y[77]-35559753688800*y[78]+8976899844000*y[79]+14148739629090*y[80]+11194705835280*y[81]+25855077448683*y[82]-238
43465604900*y[83]+8846360838765*y[84]-4433837561463*y[85]-43257298396950*y[86]-35448977515050*y[87]+5511910906260*y[88]+1116927441
4320*y[89]+126193404323820*y[90]-95206356759465*y[91]-31120364361678*y[92]+30270758707500*y[93]+59206617349125*y[94]+1105153964663
00*y[95], 1368320220630*y[37]-9122134804200*y[57]+67499080169400*y[77]-123335682853680*y[78]+50146012105200*y[79]+50515032959820*y
[80]+67177131112080*y[81]+82554985886751*y[82]-99007404129144*y[83]+45086913301401*y[84]-14709838502076*y[85]-118370012235750*y[86
]-121883410786500*y[87]+14640634809900*y[88]+9326398247100*y[89]+330718188112980*y[90]-360669116374785*y[91]-89245459124247*y[92]-
90189319052625*y[93]+213526018212150*y[94]+345010221217900*y[95], 492595279426800*y[36]+6330761554114800*y[57]-2627174823609600*y[
58]+9013033865454300*y[77]+4920518207341440*y[78]-6928209639499500*y[79]-1475638315563060*y[80]-19868997666485880*y[81]-1236369001
580937*y[82]-3135224659909392*y[83]-12944368447068447*y[84]-411607691925438*y[85]-10866694493615400*y[86]+8005176369243900*y[87]+6
2905201255710*y[88]+9865091910888720*y[89]+14597560418758320*y[90]+16314635836692675*y[91]-4121807070906924*y[92]+5469310137253830
0*y[93]-14488984984912950*y[94]+2688596746419500*y[95], 738892919140200*y[35]-15288697931839200*y[57]+7224730764926400*y[58]+16811
077697399700*y[77]-58839915340768320*y[78]+28644369328723500*y[79]+22149392404734540*y[80]+61371402051678840*y[81]+368969092950197
97*y[82]-38276613754423488*y[83]+40918276695884787*y[84]-4736823149238222*y[85]-36821091221966700*y[86]-70999557848455500*y[87]+99
31117549944690*y[88]-6296230050885720*y[89]+105170923893237600*y[90]-164382023318987655*y[91]-29176620606533688*y[92]-120185612250
135600*y[93]+118447481255212050*y[94]+125793834655284740*y[95], 295557167656080*y[34]-15288697931839200*y[57]+7224730764926400*y[5
8]+2323310620227300*y[77]-41213057691326400*y[78]+24628626678357900*y[79]+15235435913660820*y[80]+56113655302017720*y[81]+24440871
855370527*y[82]-21647740443249168*y[83]+37115192261123577*y[84]-2596799979747102*y[85]-15295590471278700*y[86]-54503251748876700*y
[87]+7583941667232810*y[88]-12364947304431480*y[89]+52930783587728280*y[90]-119381130253541565*y[91]-14463891019838670*y[92]-12402
8449487164650*y[93]+85467026987744550*y[94]+76281608035903340*y[95], 369446459570100*y[33]-18381101630463000*y[57]+820992132378000
0*y[58]+36949318960207500*y[77]-95557331567823840*y[78]+43404146142617700*y[79]+36668962828636380*y[80]+84370645926163080*y[81]+62
071022892902247*y[82]-68927629184453088*y[83]+56311350083673777*y[84]-8688183029260122*y[85]-74784714974120250*y[86]-1120993082962
43400*y[87]+16948482675257430*y[88]-2307272085662940*y[89]+196178087057791440*y[90]-269231238180056205*y[91]-54365722734649686*y[9
2]-151079872342525050*y[93]+182750731420193250*y[94]+221621973756254540*y[95], 16419842647560*y[32]-36488539216800*y[57]-740449573
47900*y[77]-62368290990720*y[78]+79301083603500*y[79]+27732087189180*y[80]+155606417639640*y[81]+23533044441516*y[82]+135713223705
6*y[83]+84803753126196*y[84]-1528350047016*y[85]+80458045945200*y[86]-32067748627200*y[87]-10550748549330*y[88]-117448529263560*y[
89]-24172080406860*y[90]-235159525877400*y[91]+11089928530077*y[92]-428838453548025*y[93]+90854642825850*y[94]+109878482408800*y[9
5], 369446459570100*y[31]-13856522767579800*y[57]+7553127617877600*y[58]-24245626622154300*y[77]-642320942139360*y[78]+11220872796
431100*y[79]-1522487906230500*y[80]+40436746076299320*y[81]-2710626925819437*y[82]+13181711665215888*y[83]+27590910585042213*y[84]
+2401639494317562*y[85]+28828167731337150*y[86]-14403430984377600*y[87]+1553781198308130*y[88]-18960239492672940*y[89]-64022134252
258200*y[90]-6267976512364665*y[91]+17158766915980356*y[92]-115680028491215700*y[93]+14571134246181450*y[94]-40148034899625380*y[9
5], 5473280882520*y[30]-18244269608400*y[57]-17967123434700*y[77]-74541812716800*y[78]+64226274205500*y[79]+30915577121220*y[80]+1
11781321553880*y[81]+41497787412243*y[82]-32687095009392*y[83]+67077568416933*y[84]-5258298693918*y[85]-8801303880600*y[86]-766233
16575300*y[87]+1676390545170*y[88]-34121654170560*y[89]+68248865891640*y[90]-254115258504345*y[91]-22945362498690*y[92]-2877505810
15350*y[93]+83076250685550*y[94]+153736070737340*y[95], 92361614892525*y[29]+2070724600553400*y[57]-1313587411804800*y[58]-6841078
7633100*y[77]+4226615063383680*y[78]-2492571172677300*y[79]-1337751362900700*y[80]-7263894100363560*y[81]-2702662865126244*y[82]+2
300422811007456*y[83]-5060951625516444*y[84]+126733674989244*y[85]+1548343871137800*y[86]+7018781266153800*y[87]-1253140472421090*
y[88]+926866802374920*y[89]-2873938552430700*y[90]+11461256513271720*y[91]+904688363628177*y[92]+15572335138610475*y[93]-103387859
22845850*y[94]-5130772949257760*y[95], 91221348042000*y[28]-52705667757600*y[47]-111661687140300*y[50]+132946668350100*y[51]-13463
87667243300*y[77]+1643306283313200*y[78]-372323114747100*y[79]-760471905812850*y[80]+163576869271200*y[81]-1028560840785612*y[82]+
1620462521186748*y[83]+580134152264148*y[84]+259945896849162*y[85]+2647256444009100*y[86]+2019599211072300*y[87]-556741663673250*y
[88]-523336806293400*y[89]-5247772559697540*y[90]+4508835321358620*y[91]+1613512536782205*y[92]-1429185746445825*y[93]-22817759020
60350*y[94]-5357067600387160*y[95], 81085642704000*y[27]+174334131813600*y[47]+191058045621300*y[50]-368432889036300*y[51]+1003534
746360300*y[77]-993029437976400*y[78]+17821698038100*y[79]+726424990221150*y[80]-1899683399750400*y[81]+328578232421232*y[82]-1234
878177398148*y[83]-2444393385516168*y[84]-254840482066782*y[85]-3265385589170100*y[86]-2230971365175300*y[87]+1155585093186150*y[8
8]+211229565604200*y[89]+5945778466205340*y[90]-3631715832228120*y[91]-1580845614925515*y[92]+6104989558501575*y[93]-2148420968484
150*y[94]+5670186418214360*y[95], 13514273784000*y[26]-28379974946400*y[47]-40373892929700*y[50]+63686015207100*y[51]-112947051224
700*y[77]+102364331955600*y[78]+6463564823100*y[79]-95701448612550*y[80]+328453167715200*y[81]-3852853827408*y[82]+131596139380212
*y[83]+425961114160392*y[84]+36960349988358*y[85]+463860204828900*y[86]+305358198603700*y[87]-178974358664750*y[88]-21574976550600
*y[89]-737428177658860*y[90]+439503451414680*y[91]+206367670943055*y[92]-932073911067675*y[93]+490689474052350*y[94]-7404697901140
40*y[95], 48651385622400*y[25]-68922796298400*y[47]-116391682964700*y[50]+162002356985700*y[51]-1265082805037700*y[77]+15928252210
33200*y[78]-406324191843900*y[79]-762811222016250*y[80]+238975264915200*y[81]-977602698362448*y[82]+1653453351268812*y[83]+7112444
21591832*y[84]+233172494339898*y[85]+2761717670919900*y[86]+2103185005610700*y[87]-659491239397650*y[88]-427795317833400*y[89]-567
8239818778260*y[90]+4752017495342280*y[91]+1588817395385745*y[92]-2254874365097925*y[93]-1229548836825150*y[94]-5579448574348040*y
[95], 27028547568000*y[24]+4054282135200*y[47]+47919362459100*y[50]-25958667560100*y[51]+122298417044100*y[77]-110124361340400*y[7
8]-5164203663300*y[79]+61280112387450*y[80]-121974477926400*y[81]+35371102227984*y[82]-62787625905996*y[83]-128265611984856*y[84]-
28562614299834*y[85]-209066740868700*y[86]-130361098737100*y[87]+28261671496850*y[88]+103347166659000*y[89]+388569649266580*y[90]-
231423925292040*y[91]-146671059293265*y[92]+265187032059525*y[93]+55919387893950*y[94]+418095355949320*y[95], 20271410676000*y[23]
-8108564270400*y[47]+10304633760300*y[50]+9459991648800*y[51]+34056564369300*y[77]-45046352023200*y[78]+15315668369100*y[79]+63414
76576050*y[80]+80705069161200*y[81]+44007297227172*y[82]-21196951643268*y[83]+116131287069252*y[84]-1813028980722*y[85]+2950705237
5900*y[86]+15070895627700*y[87]-43741685471550*y[88]+45920015281800*y[89]+24701709531540*y[90]-60070045037220*y[91]-15128143021065
*y[92]-186083897046675*y[93]+190098572260350*y[94]+23680125606760*y[95], 36488539216800*y[22]+28379974946400*y[47]+104566693403700
*y[50]-89363135396700*y[51]+651790064306700*y[77]-740642916301200*y[78]+124900295166900*y[79]+363080047161150*y[80]-26202176922240
0*y[81]+433558228416408*y[82]-704715855546852*y[83]-384961449421872*y[84]-129802292981358*y[85]-1279220286474900*y[86]-93231952957
7700*y[87]+262537908921750*y[88]+318148141746600*y[89]+2531636395778460*y[90]-2013754257049680*y[91]-781176082809675*y[92]+1055733
610391175*y[93]+686322522442650*y[94]+2556148275882040*y[95], 24325692811200*y[21]-4054282135200*y[47]+29224617057900*y[50]-489892
4246700*y[51]+334514547486900*y[77]-411005923376400*y[78]+97150614828300*y[79]+162538862800050*y[80]+117142489807200*y[81]+2909029
07945016*y[82]-382039387025004*y[83]+101287772024256*y[84]-50013438357666*y[85]-472100888130300*y[86]-376925497023900*y[87]+331725
76359450*y[88]+178910613228600*y[89]+1198889129203620*y[90]-1046903797798560*y[91]-343190287866885*y[92]+58123647753225*y[93]+7298
16975860550*y[94]+1136413291963880*y[95], 123148819856700*y[20]-766259323552800*y[47]-820992132378000*y[50]+2202995555214300*y[51]
+291908313734400*y[57]-33448450689294300*y[77]+40601718324763200*y[78]-9918226404692100*y[79]-18258247687769100*y[80]+123379743035
3400*y[81]-26561793150297639*y[82]+40172365433543256*y[83]+7786443393926271*y[84]+5911776353743914*y[85]+64636582127327100*y[86]+4
8784928923457100*y[87]-14100828915239550*y[88]-9705411422051400*y[89]-137534783870367120*y[90]+115291390480892685*y[91]+3810602756
7076200*y[92]-39552480729870000*y[93]-51272083978437750*y[94]-134614639246681580*y[95], 5597673629850*y[19]+19902839572800*y[47]+1
8658912099500*y[50]-22888265508720*y[51]+203174820639000*y[57]-179125556155200*y[58]+1947376187892000*y[77]-2275913740943880*y[78]
+573809976180000*y[79]+985916695814640*y[80]+73626243722280*y[81]+1589673038618034*y[82]-2241641480629896*y[83]-54277515797346*y[8
4]-335781687767934*y[85]-3126068748477225*y[86]-2111058760185450*y[87]+345252822283620*y[88]+777827682113490*y[89]+789967531383996
0*y[90]-6431820131258910*y[91]-2139064617190983*y[92]+1807609671232575*y[93]+3510325531622400*y[94]+7418931610363280*y[95], 307872
04964175*y[18]-273664044126000*y[47]-513120082736250*y[50]+515856723177510*y[51]-3320457068728800*y[57]+2955571676560800*y[58]-388
79593743592800*y[77]+45815034304890180*y[78]-11744916912986400*y[79]-19598879077477920*y[80]-3291886707712020*y[81]-32202988843511
646*y[82]+45180896531940864*y[83]-559012018146786*y[84]+6552198442357446*y[85]+63088622431020450*y[86]+43425595273203000*y[87]-778
0099371122430*y[88]-14663300306741460*y[89]-155131459603614660*y[90]+128451329671849830*y[91]+42200206713604545*y[92]-323375750624
80725*y[93]-71515418759664900*y[94]-147047251230986540*y[95], 246297639713400*y[17]-1368320220630000*y[47]-1026240165472500*y[50]+
1520203765119930*y[51]-13236217600894200*y[57]+11822286706243200*y[58]-133488599915127600*y[77]+156036386641164480*y[78]-396714153
17912400*y[79]-67095005463549360*y[80]-8015171680787040*y[81]-109884216848733684*y[82]+154297900349092476*y[83]+41118564650796*y[8
4]+22709446227427884*y[85]+215607246016023675*y[86]+146298676830921450*y[87]-25901433843589260*y[88]-48918762843383070*y[89]-53802
9157135245720*y[90]+440542236050276220*y[91]+145172305123555071*y[92]-118286157675045675*y[93]-245882402962872150*y[94]-5070974144
30046160*y[95], 24629763971340*y[16]+273664044126000*y[47]+205248033094500*y[50]-392707903320810*y[51]-45610674021000*y[57]-234322
998881400*y[77]+757000817242560*y[78]-504143274709800*y[79]+88158738975120*y[80]-2923715524538160*y[81]-934775007384510*y[82]+4397
18427445860*y[83]-3305450887487370*y[84]-131821398816240*y[85]-1332375970748625*y[86]-755190462851550*y[87]+925471249068960*y[88]-
420507356026230*y[89]+2127234896146920*y[90]+428969804344650*y[91]-388245148818009*y[92]+6690255798493725*y[93]-4159435925851050*y
[94]+1479651201077000*y[95], 11195347259700*y[15]+49757098932000*y[47]+18658912099500*y[50]-77372288839260*y[51]+144710229393900*y
[57]-134344167116400*y[58]+1766911720399200*y[77]-2026354677303960*y[78]+475618863646800*y[79]+926596790146620*y[80]-2577173627257
20*y[81]+1360773396279468*y[82]-2043899842508352*y[83]-459732745625292*y[84]-321431659681368*y[85]-3177405749209725*y[86]-22035170
07484650*y[87]+549420980825520*y[88]+586035911629890*y[89]+7491620938445040*y[90]-5919572921285340*y[91]-2009177442458277*y[92]+24
61798803354225*y[93]+2722308176854050*y[94]+7047337931188520*y[95], 61574409928350*y[14]+54732808825200*y[47]-68416011031500*y[50]
-64311050369610*y[51]+127709887258800*y[57]-5418638769030300*y[77]+6870574379980080*y[78]-1944570735112500*y[79]-2720226997275480*
y[80]-2229279961213800*y[81]-4944866761504737*y[82]+6366326361784668*y[83]-1899377688538287*y[84]+866346517002162*y[85]+8463977893
334700*y[86]+6832026695498400*y[87]-934826765721750*y[88]-2450120471053200*y[89]-20655220534743720*y[90]+18787878495119475*y[91]+5
690186781317304*y[92]-250183472744400*y[93]-12557930345185650*y[94]-19574552054567300*y[95], 61574409928350*y[13]-259474056652800*
y[47]-567261642083400*y[50]+661523701726800*y[51]-3977790842059650*y[77]+5281438077966600*y[78]-1177991622368550*y[79]-25991210072
71800*y[80]+1076965104233700*y[81]-2748304857594321*y[82]+4613554942934004*y[83]+2856737717996049*y[84]+848580477288846*y[85]+8589
133440157050*y[86]+7262197567050525*y[87]-1781862355955550*y[88]-2631780855539550*y[89]-18251474378085570*y[90]+15094219704943185*
y[91]+5410909469736975*y[92]-7377359100609225*y[93]-2668731577535550*y[94]-17893354248502180*y[95], 61574409928350*y[12]-715580796
862800*y[47]-688890106139400*y[50]+1474153877200950*y[51]-1012351931276400*y[77]+826183832185800*y[78]+617478174601200*y[79]-15677
11738177200*y[80]+7432378629924600*y[81]+1300794011781039*y[82]+1042396796820564*y[83]+10185952869473409*y[84]+657946256471736*y[8
5]+8269275680567550*y[86]+5732679811635150*y[87]-3829897051162050*y[88]+133401020128200*y[89]-11323571208097620*y[90]+533261569835
6235*y[91]+3449358444483390*y[92]-19643996982320850*y[93]+12105553183345950*y[94]-11919208423535980*y[95], 2280533701050*y[11]-172
30699074600*y[47]-1858212645300*y[50]+29604706008075*y[51]+64210896466200*y[77]-103550896577700*y[78]+48336530774400*y[79]+1462231
0974150*y[80]+207910429184700*y[81]+104764044371868*y[82]-82353956570982*y[83]+237016328341608*y[84]+754348514682*y[85]+5211956573
0100*y[86]+1486423359300*y[87]-74056362750150*y[88]+61571778958800*y[89]+95209881810960*y[90]-197374178942280*y[91]-23202138152010
*y[92]-431810840553450*y[93]+458538827487150*y[94]+66717466020940*y[95], 3731782419900*y[10]+26352833878800*y[47]+11256775776900*y
[50]-48643707057750*y[51]-75195152396100*y[77]+137085472301400*y[78]-70181126039700*y[79]-11371726712250*y[80]-332916946230600*y[8
1]-147029787969624*y[82]+100115886939876*y[83]-390113554356144*y[84]-6590027906526*y[85]-136967362368300*y[86]-69471375416400*y[87
]+134028027475350*y[88]-74173880523600*y[89]+2213232844020*y[90]+214513546266540*y[91]+5708349727545*y[92]+750785931102975*y[93]-6
64597365472200*y[94]-2608824986320*y[95], 27366404412600*y[9]-56759949892800*y[47]+170955563367600*y[50]+26690690723400*y[51]+1957
534604625600*y[77]-2634645054135600*y[78]+791758041109200*y[79]+990505736262900*y[80]+1295151318331200*y[81]+1887440875859709*y[82
]-2418312908612016*y[83]+1045858111773579*y[84]-268706541514434*y[85]-2643103192756950*y[86]-2288613320876850*y[87]+68989580908050
*y[88]+1215177624698400*y[89]+6704049006937380*y[90]-6656446292326515*y[91]-1986842302271760*y[92]-1060686570677100*y[93]+46305885
14818950*y[94]+6603304495749220*y[95], 8209921323780*y[8]-2027141067600*y[47]-52536739335300*y[50]+24410157022350*y[51]-5108232191
13900*y[77]+678118071173400*y[78]-185857141387500*y[79]-281158339238370*y[80]-171316648011960*y[81]-448755857515998*y[82]+62951890
2867972*y[83]-54278177761818*y[84]+81657557304798*y[85]+850674223010700*y[86]+707226095056800*y[87]-108938964501510*y[88]-27724721
1999120*y[89]-1959515151709740*y[90]+1793365291527750*y[91]+576125656374453*y[92]-158261412706125*y[93]-955822024259700*y[94]-1940
965621680680*y[95], 9214277580*y[7]-152035580070*y[51]+5576903387100*y[77]-6957048038760*y[78]+1846762553700*y[79]+2927151284580*y
[80]+1142326067760*y[81]+4767724762965*y[82]-6724950494580*y[83]+293603182875*y[84]-911218734840*y[85]-9877599094500*y[86]-7655499
999000*y[87]+1773107504370*y[88]+2085657474240*y[89]+21502987533120*y[90]-19051874204895*y[91]-6060861191976*y[92]+3304404093300*y
[93]+10275266958900*y[94]+21108150078260*y[95], 124392747330*y[6]-414642491100*y[57]+12357638729100*y[77]-15861604556880*y[78]+439
4512221300*y[79]+6445816452900*y[80]+4334063627160*y[81]+11130440494725*y[82]-14628740742360*y[83]+3209621433075*y[84]-20476189504
50*y[85]-19954606122000*y[86]-16304461560900*y[87]+2797662384990*y[88]+4412130432480*y[89]+48989800514040*y[90]-43659746911215*y[9
1]-13272660917022*y[92]+2677775697750*y[93]+28561041797250*y[94]+46694761649620*y[95], 760177900350*y[5]-4054282135200*y[47]-47299
95824400*y[50]+8682920906220*y[51]-25594801788600*y[77]+29406381800400*y[78]-5155764005700*y[79]-19167036212610*y[80]+365338059490
80*y[81]-12181105755306*y[82]+34174518697764*y[83]+54779290658154*y[84]+6816344819331*y[85]+83391898921650*y[86]+59006081107050*y[
87]-28534798303770*y[88]-4652031162240*y[89]-139000728895740*y[90]+103404848152230*y[91]+40400059774236*y[92]-117501495332550*y[93
]+31628335743075*y[94]-143232296270840*y[95], 5067852669*y[4]-295319247300*y[77]+199084026240*y[78]+107063797500*y[79]-93514247640
*y[80]+237444265080*y[81]-45933903756*y[82]+274151719044*y[83]+164371281840*y[84]+45065896296*y[85]+261376226100*y[86]+15666265560
0*y[87]+5150322210*y[88]-190683060480*y[89]-743794031340*y[90]+246210781320*y[91]+231916390725*y[92]-384367073925*y[93]-6712085595
00*y[94]-571410263200*y[95], 30407116014*y[3]-2027141067600*y[47]-3885353712900*y[50]+4949602773390*y[51]-26554444814700*y[77]+309
28987017720*y[78]-5832389069100*y[79]-16369714119330*y[80]+16605131823720*y[81]-16636875790365*y[82]+31776131067210*y[83]+27139087
463625*y[84]+5584781944290*y[85]+62372443864500*y[86]+45421041685800*y[87]-16387113507270*y[88]-9809638320240*y[89]-12026618617848
0*y[90]+92942628634215*y[91]+34841132388690*y[92]-68190685275750*y[93]-9766306365000*y[94]-119708272393220*y[95], 22987779706584*y
[2]-31015258334280*y[57]+65679370590240*y[58]-2333788839033300*y[77]+2847547488345120*y[78]-708876435791700*y[79]-1175639802428520
*y[80]-517877711109000*y[81]-1971062567955153*y[82]+2643976210072392*y[83]-367831348898103*y[84]+382136247747228*y[85]+36638234367
52050*y[86]+2800692629390700*y[87]-463769141240790*y[88]-888541532645580*y[89]-9149932266616200*y[90]+7727929995111435*y[91]+24810
73046817666*y[92]-1146891126002550*y[93]-5041594682543400*y[94]-8618277247810580*y[95], 368571103200*y[1]+1351427378400*y[47]-4504
75792800*y[50]-2083450541700*y[51]+11274054788700*y[77]-12683683914000*y[78]+1590428838900*y[79]+7275101984700*y[80]-1044858780900
0*y[81]+6410733790653*y[82]-13981567014072*y[83]-16098409761957*y[84]-2603346695478*y[85]-30292840571400*y[86]-22358770705700*y[87
]+10032702042550*y[88]+883984609200*y[89]+58024375642760*y[90]-41010508144455*y[91]-15470397459450*y[92]+40037017987050*y[93]+4390
494333150*y[94]+55052825955540*y[95]];


==> anc/Mat_rep_t0-w14-8A9.ttt <==

F1 := 22*y[1]-28*y[8]-52/15*y[9]-8/3*y[10]-28*y[11]+28*y[12]-52/3*y[13]-190/3*y[21]-60*y[22]+205/2*y[23]-290/3*y[24]-45*y[25]+140*
y[26]-10*y[27]+44*y[28]-72*y[29]-48*y[30]+54*y[32]-72*y[33]+56*y[34]+84*y[36];
F2 := 198*y[1]-24*y[8]-96/5*y[9]-20*y[10]-60*y[11]+36*y[12]+16*y[13]+215*y[21]-240*y[22]-585/2*y[23]+100*y[24]+132*y[25]+1290*y[26
]-360*y[27]-582*y[28]-324*y[29]-96*y[30]-144*y[31]+162*y[32]+108*y[33]-56*y[35]+252*y[36]+336*y[37];
F3 := -50/3*y[1]-55/3*y[2]-20/3*y[7]+20/3*y[14]-35/3*y[15]-56/3*y[16]+25*y[19]-40/3*y[20]+88*y[31]-165/2*y[32]+55*y[33]-220/3*y[34
]-55/3*y[35]+55/2*y[36];
F4 := 10*y[1]-11*y[2]+4*y[7]-7/5*y[14]+33/2*y[15]+9/2*y[16]-10*y[17]+11/2*y[18]-27/4*y[19]+4*y[20]+21*y[29]-44/5*y[30]+117/5*y[31]
+153/4*y[32]-105/2*y[33]+27*y[34]-17/2*y[35]-81/4*y[36]+29*y[37];
F5 := 10*y[1]-22/3*y[2]+56/3*y[7]-74/15*y[14]+2/3*y[15]+88/3*y[16]-18*y[17]-11/3*y[18]-93/2*y[19]+110/3*y[20]+68*y[29]-428/15*y[30
]+78/5*y[31]+84*y[32]-124*y[33]+64*y[34]-50/3*y[35]-5*y[36]+12*y[37];
F6 := 5*y[2]-16*y[3]+20/3*y[8]-5/3*y[9]+5/3*y[10]-10*y[11]+20/3*y[12]+5/3*y[13]+10*y[15]+14/3*y[16]+20*y[17]-35/3*y[18]-10*y[19]+2
0/3*y[20]-25*y[21]+125/3*y[22]-25*y[23];
F7 := -25/4*y[2]-48*y[3]-55/2*y[8]-55/12*y[9]-5/12*y[10]+5*y[12]+35/12*y[13]+7/3*y[14]-105/2*y[15]+77/6*y[16]-5*y[17]+35/12*y[18]+
45/2*y[19]-20*y[20]+25/4*y[21]-125/4*y[22]+75/2*y[23]-250/3*y[24]+75/2*y[25]+125*y[26];
F8 := 14/3*y[2]+136/5*y[3]-2*y[8]+5/9*y[9]-38/9*y[10]-5/2*y[11]-2/3*y[12]-7/9*y[13]-133/45*y[14]-20*y[15]-238/45*y[16]-50/3*y[17]+
169/18*y[18]+19/2*y[19]-2*y[20]+35/6*y[21]-25*y[22]+115/4*y[23]-250/9*y[24]+15/2*y[25]-25/3*y[26]-15*y[27]+50*y[28];
F9 := 59/12*y[2]+304/5*y[3]-13/2*y[8]+185/36*y[9]-317/36*y[10]-y[11]-5/3*y[12]-493/36*y[13]-427/45*y[14]-55/2*y[15]-1379/90*y[16]-
125/3*y[17]+1007/36*y[18]+61/2*y[19]-8*y[20]+85/12*y[21]-175/4*y[22]+55*y[23]-400/9*y[24]+15/2*y[25]-175/3*y[26]+50*y[28];
F10 := -44/7*y[1]+330/7*y[4]+90/7*y[21]-10*y[22]-30/7*y[23]+30*y[24]-78/7*y[25]-150/7*y[26]+162/7*y[27]-390/7*y[28]+330/7*y[38]+66
/35*y[39]-594/7*y[40];
F11 := -30*y[4]-10*y[5]-8*y[8]+8*y[11]-4*y[12]-36*y[29]+56/5*y[30]-192/5*y[31]-18*y[32]+36*y[33]+32/3*y[34]-10*y[38]+12*y[39]+20*y
[40];
F12 := -21/4*y[2]+45/2*y[5]-1/2*y[8]-2*y[10]-11/2*y[11]+5/2*y[12]+9*y[29]+7*y[30]+12*y[31]+45/4*y[32]-27/2*y[33]-10/3*y[34]-8*y[35
]+12*y[37]+50*y[38]-9*y[39]+5*y[40];
F13 := -31/9*y[2]-70/3*y[4]+110/3*y[5]+34/9*y[8]+64/45*y[9]-8/9*y[10]-2*y[11]-2/9*y[12]+76/3*y[29]+308/45*y[30]+208/15*y[31]+7*y[3
2]-10*y[33]-56/3*y[34]-16/3*y[35]+55/3*y[38]-40/3*y[39]+170/3*y[40];
F14 := -55/12*y[2]-10*y[4]+85/2*y[5]+53/6*y[8]-8/15*y[9]-2/3*y[10]-11/2*y[11]-1/6*y[12]+8*y[13]+37*y[29]+77/15*y[30]+172/5*y[31]+2
1/4*y[32]-27/2*y[33]-70/3*y[34]-10*y[35]-21*y[36]+16*y[37]+15*y[38]-7*y[39]+25*y[40];
F15 := 84*y[3]-225/2*y[5]-25*y[21]-375/4*y[22]+525/4*y[23]+25/2*y[24]-105*y[25]-225/2*y[26]-75/2*y[27]+465/2*y[28];
F16 := 90*y[3]-105/4*y[5]-25*y[21]-1575/8*y[22]+2025/8*y[23]-75/4*y[24]-165*y[25]-45/4*y[26]-15/4*y[27]+645/4*y[28];
F17 := 50/9*y[5]+112*y[6]-56/9*y[14]-80/9*y[15]+40/9*y[17]+10*y[19]+10*y[29]+28/9*y[30]-4/3*y[31]-10*y[32]+70/3*y[33]-280/9*y[34]-
70/3*y[36]+140/9*y[37];
F18 := 50*y[5]+216*y[6]-8*y[14]-8*y[16]+10*y[20]-14*y[30]+6*y[31]-30*y[34]+10/3*y[35]-15*y[36]+10*y[37];
F19 := 22*y[7]+220/3*y[41]-50*y[42]+50*y[43]-99*y[44]-69/2*y[45]-46/3*y[46]-92/3*y[47]-70*y[48]+42*y[49]+56*y[50]-56*y[51]-28*y[52
]+81*y[53]-84*y[54]+36*y[55]-24*y[56]-75*y[57]-84*y[58];
F20 := -22/7*y[7]-7/3*y[8]+52/21*y[9]+26/21*y[10]+65/7*y[11]-13/3*y[12]-36/7*y[13]-165/7*y[44]+15*y[59]-45/7*y[60]-360/7*y[61]+460
/21*y[62]+230/21*y[63]-250/21*y[64]-625/21*y[65]+135/7*y[66]-460/7*y[67]+1080/7*y[68]-230/7*y[69]-45*y[70];
F21 := 26*y[1]-16*y[7]-18*y[8]-107/10*y[9]-11/2*y[10]+16*y[11]-8*y[12]-13/2*y[13]-160*y[42]-440/3*y[43]+24*y[44]-21/2*y[45]+115/2*
y[46]+323/3*y[47]+590/3*y[48]-218*y[49]+40*y[50]+46/3*y[51]-35/2*y[59]+75/2*y[60]-105*y[61]+455/6*y[62]+30*y[63]+11/2*y[64]-20*y[6
5]+225/2*y[66]+455/2*y[67]-315*y[68]+90*y[69]-105/2*y[70]+115*y[71]-45*y[72]+32*y[73]-30*y[74]-99/5*y[75]-175/3*y[76]+850/3*y[77]+
490/3*y[78]-793/3*y[79]+120*y[80]+57*y[81];
F22 := -42*y[1]-12/7*y[7]+2*y[8]+669/35*y[9]+13/7*y[10]-18/7*y[11]-y[12]+23/7*y[13]+210*y[42]+120*y[43]+99/7*y[44]-96*y[45]-155/2*
y[46]-67*y[47]-190*y[48]+213*y[49]-13*y[50]-53*y[51]+45/2*y[59]-225/7*y[60]+90/7*y[61]-365/7*y[62]+115/7*y[63]+8/7*y[64]-295/7*y[6
5]-270/7*y[66]-2475/7*y[67]+3510/7*y[68]-345/7*y[69]-135/2*y[70]-105*y[71]+135*y[72]-7*y[73]-80*y[74]+24/5*y[75]+35*y[76]-440*y[77
]-140*y[78]+304*y[79]-85*y[80]-57*y[81];
F23 := 68*y[1]-52*y[7]-18*y[8]-48/5*y[9]-22*y[10]+16*y[11]-8*y[12]-56*y[13]-220*y[42]-1040/3*y[43]+96*y[44]-168*y[45]+75*y[46]+164
/3*y[47]+1550/3*y[48]-512*y[49]+112*y[50]+64/3*y[51]-70*y[59]+105*y[60]-240*y[61]+400/3*y[62]+120*y[63]+60*y[64]-20*y[65]+315*y[66
]+400*y[67]-720*y[68]+360*y[69]-210*y[70]+250*y[71]+90*y[72]+114*y[73]-280*y[74]-348/5*y[75]-490/3*y[76]+2080/3*y[77]+1120/3*y[78]
-1216/3*y[79]+200*y[80]+81*y[81];
F24 := -32/3*y[1]+16/21*y[7]-7/3*y[8]+463/210*y[9]-17/14*y[10]+38/21*y[11]-5/3*y[12]-115/42*y[13]+25/3*y[42]+530/9*y[43]-44/7*y[44
]-19*y[45]-40/3*y[46]-337/18*y[47]-500/9*y[48]+188/3*y[49]-28/3*y[50]-70/9*y[51]+40/3*y[59]-110/7*y[60]+65/7*y[61]-1805/126*y[62]+
290/21*y[63]-125/21*y[64]-365/21*y[65]-195/7*y[66]-4565/42*y[67]+1275/7*y[68]+60/7*y[69]-5*y[70]-65/6*y[71]+15*y[72]+1/3*y[73]-35/
2*y[74]-33/10*y[75]+175/9*y[76]-1180/9*y[77]-490/9*y[78]+760/9*y[79]-40*y[80]-19*y[81];
F25 := 12*y[1]+170/7*y[7]+23*y[8]+186/35*y[9]+111/7*y[10]+486/7*y[11]-50*y[12]+226/7*y[13]-80*y[42]+185/3*y[43]-132/7*y[44]-9*y[45
]-4*y[46]-68/3*y[47]-50/3*y[48]+65*y[49]-16*y[50]+202/3*y[51]+5*y[59]-135/14*y[60]-540/7*y[61]+230/7*y[62]+150/7*y[63]-125/7*y[64]
+55/7*y[65]+405/14*y[66]-690/7*y[67]+1620/7*y[68]-240/7*y[69]-120*y[70]+80*y[71]-38*y[73]-80*y[74]+146/5*y[75]+35/2*y[76]-40*y[77]
+140*y[78]-40*y[80]-19*y[81];
F26 := -110/3*y[1]+814/21*y[7]+217/3*y[8]+572/21*y[9]+629/21*y[10]+1844/21*y[11]-74*y[12]+1360/21*y[13]+610/3*y[42]+2240/9*y[43]-4
4/7*y[44]-94*y[45]-665/6*y[46]-1280/9*y[47]-2795/9*y[48]+1340/3*y[49]-340/3*y[50]+668/9*y[51]+395/6*y[59]-1165/14*y[60]-880/7*y[61
]-220/63*y[62]+1270/21*y[63]-359/7*y[64]-250/7*y[65]-1335/14*y[66]-11260/21*y[67]+6000/7*y[68]-570/7*y[69]-325/2*y[70]-70/3*y[71]+
150*y[72]-224/3*y[73]-190*y[74]+276/5*y[75]+1925/18*y[76]-5680/9*y[77]+140/9*y[78]+3496/9*y[79]-280*y[80]-133*y[81];
F27 := -895/101*y[2]+1680/101*y[8]+1105/101*y[9]+5/101*y[10]-600/101*y[11]+755/101*y[12]-4025/101*y[13]-317/101*y[14]+11400/101*y[
15]-424/101*y[16]+1080/101*y[17]-2835/202*y[18]-5850/101*y[19]+480/101*y[20]+2440/303*y[41]-71120/303*y[52]-7680/101*y[53]+58800/1
01*y[54]+3180/101*y[55]-8884/101*y[56]+6700/101*y[57]-12980/303*y[58]-2175/101*y[59]-925/101*y[60]+24400/101*y[61]-23125/101*y[62]
-5250/101*y[63]+6700/101*y[64]+11375/101*y[65]+4975/101*y[66]+64125/101*y[67]-66800/101*y[68]-23750/303*y[69]+14850/101*y[70]-5875
/101*y[71]+3750/101*y[72]-15*y[75]-2550/101*y[76]+9000/101*y[77]-7125/101*y[78]+4600/101*y[79]+7500/101*y[80]-2700/101*y[81];
F28 := 4*y[8]-8/3*y[9]+2/3*y[10]-6*y[11]+4*y[12]-46/15*y[14]+32*y[15]-176/15*y[16]-16/3*y[17]+11/3*y[18]-6*y[19]+4*y[20]+16/3*y[41
]+32/3*y[52]+162*y[53]-32*y[54]-56/5*y[56]+10*y[57]-32/3*y[58]-5*y[59]-50/3*y[60]+160/3*y[61]-200/3*y[62]+100/9*y[63]+10/3*y[64]+3
0*y[66]-100*y[69]+45*y[70]-15/2*y[76];
F29 := -6*y[8]+10*y[9]+6*y[11]+2*y[12]-30*y[13]+72*y[15]+8*y[17]-11*y[18]-48*y[19]+11*y[20]-160*y[52]-180*y[53]+480*y[54]-45/2*y[5
9]-5*y[60]+160*y[61]-150*y[62]-50/3*y[63]+50*y[64]+100*y[65]+15*y[66]+450*y[67]-480*y[68]+50*y[69]+135/2*y[70];
F30 := -5/6*y[9]+5/6*y[10]+5/2*y[13]-7/3*y[14]+10*y[15]-11/3*y[16]-20/3*y[17]+55/12*y[18]+20/3*y[52]+90*y[53]-20*y[54]-25/4*y[59]-
25/3*y[60]+50/3*y[61]-125/6*y[62]+125/9*y[63]+25/6*y[64]+25*y[66]+125/2*y[67]-50*y[68]-125/3*y[69]+75/4*y[70];
F31 := -475/101*y[2]+570/101*y[8]+803/606*y[9]-1595/606*y[10]-420/101*y[11]+377/101*y[12]-4019/202*y[13]-3076/1515*y[14]+3536/101*
y[15]-1826/1515*y[16]-358/303*y[17]-6655/1212*y[18]-2277/101*y[19]+336/101*y[20]-716/303*y[41]-8380/101*y[52]+7350/101*y[53]+16516
/101*y[54]+408/101*y[55]-23216/505*y[56]+1660/101*y[57]-13328/303*y[58]-5585/404*y[59]-2195/303*y[60]+29020/303*y[61]-56725/606*y[
62]-12875/909*y[63]+18545/606*y[64]+4175/101*y[65]+2725/101*y[66]+44325/202*y[67]-22520/101*y[68]-16625/303*y[69]+18855/404*y[70]-
2850/101*y[71]+3130/101*y[72]-5*y[73]-25*y[74]-2055/202*y[76]+8800/303*y[77]-2715/101*y[78]+1200/101*y[79]+5250/101*y[80]-1890/101
*y[81];
F32 := 585/202*y[2]+255/101*y[8]+1735/404*y[9]+2005/404*y[10]+450/101*y[11]-375/202*y[12]+1975/404*y[13]-343/101*y[14]+8115/101*y[
15]-1904/101*y[16]+2725/101*y[17]-2605/808*y[18]-315/202*y[19]-360/101*y[20]+3430/101*y[41]-1410/101*y[52]+1215/101*y[53]+13470/10
1*y[54]-6930/101*y[55]+7572/101*y[56]-5025/101*y[57]+4760/101*y[58]+5475/808*y[59]-4925/202*y[60]+6950/101*y[61]-31625/404*y[62]-1
625/606*y[63]-2425/404*y[64]+1875/202*y[65]-3675/202*y[66]+34875/404*y[67]-10500/101*y[68]-13375/202*y[69]+69975/808*y[70]-10125/2
02*y[71]+975/101*y[72]-1875/101*y[76]-6750/101*y[77]+3450/101*y[78]-925/101*y[79]-5625/101*y[80]+2025/101*y[81];
F33 := 1405/101*y[2]-1080/101*y[8]-5099/606*y[9]+731/606*y[10]-480/101*y[11]-2/101*y[12]+7195/202*y[13]+2761/1515*y[14]+1444/101*y
[15]-25894/1515*y[16]+5218/303*y[17]+3865/1212*y[18]+2592/101*y[19]+384/101*y[20]+5588/303*y[41]+14028/101*y[52]+22944/101*y[53]-4
7092/101*y[54]-2304/101*y[55]+20216/505*y[56]-9790/101*y[57]+28400/303*y[58]+10715/404*y[59]-4240/303*y[60]-28300/303*y[61]+53125/
606*y[62]+10175/909*y[63]-33995/606*y[64]-6050/101*y[65]-5110/101*y[66]-101925/202*y[67]+55640/101*y[68]-26575/303*y[69]-11565/404
*y[70]-2175/101*y[71]+980/101*y[72]-2565/202*y[76]-59200/303*y[77]+7935/101*y[78]-4400/101*y[79]-9150/101*y[80]+3900/101*y[81];
F34 := 380/101*y[2]+150/101*y[8]-200/303*y[9]-1180/303*y[10]-3300/101*y[11]+1880/101*y[12]+840/101*y[13]+6940/303*y[14]+12200/101*
y[15]-1744/303*y[16]+21860/303*y[17]-9880/303*y[18]-4905/101*y[19]+2640/101*y[20]+7360/303*y[41]-7840/101*y[52]+12300/101*y[53]-20
000/101*y[54]+8400/101*y[55]+5072/101*y[56]-38900/101*y[57]-32000/303*y[58]+1325/202*y[59]-14000/303*y[60]+59200/303*y[61]-47000/3
03*y[62]-20000/909*y[63]-5600/303*y[64]+5750/101*y[65]-14300/101*y[66]-45000/101*y[67]+56800/101*y[68]-17000/303*y[69]+4275/202*y[
70]-750/101*y[71]+2950/101*y[72]-5325/202*y[76]-104000/303*y[77]-5100/101*y[78]+15200/101*y[79]-9250/101*y[80]+7875/101*y[81];
F35 := 405/101*y[2]-1092/101*y[8]-592/101*y[9]+224/101*y[10]+390/101*y[11]-112/101*y[12]+1278/101*y[13]-712/505*y[14]+2892/101*y[1
5]-13772/505*y[16]-1712/101*y[17]+2979/202*y[18]+924/101*y[19]-211/101*y[20]+2232/101*y[41]+7464/101*y[52]+20142/101*y[53]-15192/1
01*y[54]+660/101*y[55]-7386/505*y[56]+5745/101*y[57]+6886/101*y[58]+555/202*y[59]-2050/101*y[60]-1720/101*y[61]-750/101*y[62]+8975
/303*y[63]-1830/101*y[64]-2975/101*y[65]+2700/101*y[66]-5700/101*y[67]+5040/101*y[68]-10425/101*y[69]+7965/202*y[70]-600/101*y[71]
-165/101*y[72]-615/101*y[76]-800/101*y[77]+3495/101*y[78]-4000/101*y[79]-4875/101*y[80]+1755/101*y[81];
F36 := -310/101*y[2]-436/101*y[8]+716/303*y[9]-2684/303*y[10]-1720/101*y[11]+1390/101*y[12]-3492/101*y[13]+2428/1515*y[14]-4488/10
1*y[15]+18128/1515*y[16]-3236/303*y[17]-20/303*y[18]+501/101*y[19]-1048/101*y[20]-2432/303*y[41]-11848/101*y[52]-7674/101*y[53]+15
848/101*y[54]+4672/101*y[55]-26472/505*y[56]-5370/101*y[57]-9216/101*y[58]-1690/101*y[59]+4670/303*y[60]+15920/303*y[61]-9500/303*
y[62]-19300/909*y[63]+12170/303*y[64]+5675/101*y[65]+290/101*y[66]+19700/101*y[67]-19120/101*y[68]+24500/303*y[69]-2880/101*y[70]-
850/101*y[71]+1660/101*y[72]+770/101*y[76]+5600/101*y[77]-5780/101*y[78]+3200/303*y[79]+6350/101*y[80]-1680/101*y[81];
F37 := -16/3*y[3]-4*y[14]+40/3*y[15]-2*y[16]+20/3*y[17]+5/3*y[18]+10*y[19]-10/3*y[20]-250/3*y[42]+50*y[43]+30*y[44]-80/3*y[45]+20/
3*y[46]+445/9*y[47]-100/9*y[48]+10*y[49]+20/9*y[50]+80/9*y[51];
F38 := 96/5*y[3]+6/5*y[14]+24*y[15]-42/5*y[16]-9*y[19]+3*y[20]-90*y[44]+75/2*y[45]-25*y[47]-50*y[48]+30*y[49]+10*y[50]-30*y[51];
F39 := 24/5*y[3]+54/5*y[14]+60*y[15]+72/5*y[16]+6*y[17]-27*y[18]-189/2*y[19]+93/2*y[20]+45*y[42]-10*y[43]-135*y[44]+39/4*y[45]-21*
y[46]-67*y[47]-30*y[48]-12*y[49]+50*y[50]-54*y[51];
F40 := -279*y[4]+3329/20*y[8]+467/50*y[9]+111/2*y[10]-831/20*y[11]+58/5*y[12]+1007/10*y[13]+99*y[21]-179/2*y[22]+603/2*y[23]+409*y
[24]-3243/10*y[25]+180*y[26]-441*y[27]+717/5*y[28]+33/4*y[59]+33*y[60]-36*y[63]+98/5*y[64]+37*y[65]+99*y[66]-108*y[69]+99/4*y[70]+
120*y[71]-282*y[72]+649/5*y[73]+34*y[74]-924/25*y[75]+5/2*y[76]+248*y[77]+710*y[78]-2604/5*y[79]-16*y[80]+423/5*y[81]+296/5*y[82]+
1439/10*y[83]+333*y[84]-2155*y[85];
F41 := -696*y[4]+2242/5*y[8]+1486/75*y[9]+442/3*y[10]-548/5*y[11]+136/5*y[12]+4166/15*y[13]+268*y[21]-274*y[22]+793*y[23]+3224/3*y
[24]-4238/5*y[25]+580*y[26]-1176*y[27]+1664/5*y[28]+24*y[59]+96*y[60]-256/3*y[63]+728/15*y[64]+64*y[65]+288*y[66]-256*y[69]+72*y[7
0]+280*y[71]-764*y[72]+1888/5*y[73]+48*y[74]-3248/25*y[75]-5/3*y[76]+2048/3*y[77]+5480/3*y[78]-19264/15*y[79]-16/3*y[80]+1066/5*y[
81]+2306/15*y[82]+5947/15*y[83]+4012/5*y[84]-15580/3*y[85];
F42 := -288*y[4]+2079/10*y[8]+307/25*y[9]+65*y[10]-531/10*y[11]+66/5*y[12]+607/5*y[13]+138*y[21]-69*y[22]+531/2*y[23]+548*y[24]-18
63/5*y[25]+240*y[26]-522*y[27]+504/5*y[28]+9*y[59]+36*y[60]+20*y[62]-32*y[63]+146/5*y[64]+24*y[65]+108*y[66]+60*y[67]-96*y[69]+27*
y[70]+120*y[71]-354*y[72]+758/5*y[73]+38*y[74]-1008/25*y[75]+45/2*y[76]+336*y[77]+780*y[78]-2968/5*y[79]+18*y[80]+381/5*y[81]+402/
5*y[82]+834/5*y[83]+294*y[84]-2250*y[85];
F43 := -2709/2*y[4]+4319/5*y[8]+4709/150*y[9]+1699/6*y[10]-2167/10*y[11]+262/5*y[12]+16609/30*y[13]+506*y[21]-568*y[22]+3117/2*y[2
3]+2011*y[24]-16137/10*y[25]+1185*y[26]-2276*y[27]+3473/5*y[28]+237/4*y[59]+197*y[60]+40*y[61]-542/3*y[63]+1421/15*y[64]+271/2*y[6
5]+501*y[66]-160*y[67]-402*y[69]+501/4*y[70]+530*y[71]-1468*y[72]+11273/15*y[73]+68/3*y[74]-6636/25*y[75]-20*y[76]+3736/3*y[77]+35
50*y[78]-36428/15*y[79]-34*y[80]+2122/5*y[81]+4402/15*y[82]+23263/30*y[83]+7874/5*y[84]-30110/3*y[85];
F44 := -216*y[4]+1301/10*y[8]+569/75*y[9]+127/3*y[10]-419/10*y[11]+74/5*y[12]+1189/15*y[13]+72*y[21]-97/2*y[22]+813/4*y[23]+317*y[
24]-1212/5*y[25]+120*y[26]-334*y[27]+601/5*y[28]+9/4*y[59]+9*y[60]+10*y[62]+26/3*y[63]+217/15*y[64]+17/2*y[65]+57*y[66]-20*y[67]-5
4*y[69]+57/4*y[70]+100*y[71]-221*y[72]+1441/15*y[73]-89/3*y[74]-252/25*y[75]+55/4*y[76]+512/3*y[77]+570*y[78]-6076/15*y[79]-28*y[8
0]+643/10*y[81]+1573/30*y[82]+6637/60*y[83]+1141/5*y[84]-5305/3*y[85];
F45 := 85/2*y[4]-509/30*y[8]+743/450*y[9]-131/18*y[10]+13/15*y[11]+14/15*y[12]-1397/90*y[13]-y[21]+48*y[22]-91*y[23]-43/3*y[24]+43
7/10*y[25]-35*y[26]+172/3*y[27]-769/15*y[28]-17/4*y[59]-17*y[60]+166/9*y[63]-133/45*y[64]-83/6*y[65]-21*y[66]+160/3*y[67]+40*y[68]
+26/3*y[69]+19/4*y[70]-50/3*y[71]+74/3*y[72]-1189/45*y[73]-64/9*y[74]+476/25*y[75]+95/6*y[76]-248/9*y[77]-290/3*y[78]+2044/45*y[79
]+22/3*y[80]-311/15*y[81]+109/45*y[82]-1072/45*y[83]-1138/15*y[84]+2110/9*y[85];
F46 := -65*y[4]+2857/60*y[8]+943/450*y[9]+263/18*y[10]-883/60*y[11]+64/15*y[12]+2663/90*y[13]+29*y[21]-17*y[22]+241/4*y[23]+352/3*
y[24]-833/10*y[25]+80*y[26]-373/3*y[27]+376/15*y[28]+2*y[59]+8*y[60]-34/9*y[63]+217/45*y[64]+17/6*y[65]+14*y[66]+50/3*y[67]+46/3*y
[69]+7/2*y[70]+80/3*y[71]-251/3*y[72]+1786/45*y[73]-149/9*y[74]-224/25*y[75]+65/12*y[76]+632/9*y[77]+560/3*y[78]-5656/45*y[79]+2/3
*y[80]+553/30*y[81]+2143/90*y[82]+7477/180*y[83]+862/15*y[84]-4570/9*y[85];
F47 := -885/2*y[4]+1139/4*y[8]+36/5*y[9]+275/3*y[10]-291/4*y[11]+18*y[12]+538/3*y[13]+170*y[21]-185*y[22]+1905/4*y[23]+695*y[24]-5
34*y[25]+375*y[26]-735*y[27]+177*y[28]+65/4*y[59]+65*y[60]-140/3*y[63]+28*y[64]+35*y[65]+195*y[66]-140*y[69]+195/4*y[70]+150*y[71]
-485*y[72]+767/3*y[73]+10/3*y[74]-504/5*y[75]-25/4*y[76]+1120/3*y[77]+1150*y[78]-784*y[79]-40/3*y[80]+271/2*y[81]+187/2*y[82]+1023
/4*y[83]+518*y[84]-3250*y[85];
F48 := -145*y[4]+679/6*y[8]+136/45*y[9]+250/9*y[10]-331/6*y[11]+22*y[12]+536/9*y[13]+80*y[21]-70/3*y[22]+185/2*y[23]+330*y[24]-186
*y[25]+150*y[26]-910/3*y[27]+74/3*y[28]+5/2*y[59]+10*y[60]+20/9*y[63]+98/9*y[64]-5/3*y[65]+30*y[66]+20/3*y[69]+15/2*y[70]+50*y[71]
-620/3*y[72]+614/9*y[73]-80/9*y[74]-56/5*y[75]+25*y[76]+1040/9*y[77]+1300/3*y[78]-2744/9*y[79]-10/3*y[80]+106/3*y[81]+631/9*y[82]+
1699/18*y[83]+236/3*y[84]-11500/9*y[85];
F49 := -410*y[4]+2869/12*y[8]+331/90*y[9]+1375/18*y[10]-751/12*y[11]+16*y[12]+2711/18*y[13]+115*y[21]-1045/6*y[22]+490*y[23]+1645/
3*y[24]-931/2*y[25]+350*y[26]-1985/3*y[27]+457/3*y[28]+55/4*y[59]+55*y[60]-440/9*y[63]+154/9*y[64]+110/3*y[65]+165*y[66]-440/3*y[6
9]+165/4*y[70]+100*y[71]-1210/3*y[72]+2047/9*y[73]-340/9*y[74]-518/5*y[75]-125/6*y[76]+2320/9*y[77]+1050*y[78]-5992/9*y[79]-10*y[8
0]+413/3*y[81]+713/9*y[82]+2176/9*y[83]+1483/3*y[84]-26375/9*y[85];
F50 := -183/2*y[4]+347/5*y[8]+347/150*y[9]+121/6*y[10]-241/10*y[11]+36/5*y[12]+1327/30*y[13]+28*y[21]-13/2*y[22]+327/4*y[23]+178*y
[24]-1281/10*y[25]+105*y[26]-170*y[27]+104/5*y[28]+3/2*y[59]+6*y[60]+4/3*y[63]+98/15*y[64]-y[65]+18*y[66]+4*y[69]+9/2*y[70]+30*y[7
1]-109*y[72]+794/15*y[73]-106/3*y[74]-168/25*y[75]+15/4*y[76]+208/3*y[77]+290*y[78]-2744/15*y[79]-2*y[80]+287/10*y[81]+977/30*y[82
]+3203/60*y[83]+389/5*y[84]-2285/3*y[85];
F51 := 15*y[5]-1619/780*y[14]-569/156*y[15]-899/390*y[16]-568/39*y[17]+284/39*y[18]+3*y[19]-2*y[20]-3473/312*y[21]+2269/104*y[22]-
395/26*y[23]+4561/156*y[24]-1669/156*y[25]-1539/52*y[26]+121/26*y[27]-328/13*y[28]+405/52*y[29]-36/65*y[30]+324/65*y[31]-9/2*y[32]
-57/26*y[33]+192/13*y[34]+5*y[35]-15/2*y[36]-49/13*y[42]+20*y[43]+70/13*y[44]+87/26*y[45]+23/13*y[46]-367/26*y[48]+132/13*y[49]-48
/13*y[50]-102/13*y[51]+987/416*y[59]+3/13*y[60]-11*y[61]+185/52*y[62]+383/156*y[63]-287/52*y[64]-893/208*y[65]+11/39*y[66]+579/52*
y[67]-1463/39*y[68]+1165/156*y[69]+261/32*y[70]+839/104*y[71]-107/26*y[72]+265/26*y[73]-457/104*y[74]-63/26*y[75]-109/52*y[76]+94/
13*y[77]+451/52*y[78]+251/13*y[79]-287/26*y[80]+447/104*y[81];
F52 := -23/52*y[14]-77/52*y[15]+82/65*y[16]-3/13*y[17]+3/26*y[18]-733/104*y[21]+1203/104*y[22]-153/52*y[23]-31/52*y[24]-34/13*y[25
]-369/52*y[26]+54/13*y[27]-123/26*y[28]+405/52*y[29]-153/65*y[30]+324/65*y[31]+27/4*y[32]-126/13*y[33]+36/13*y[34]+3/13*y[42]-99/1
3*y[44]+63/13*y[45]+33/26*y[46]-81/26*y[48]+54/13*y[49]-48/13*y[50]-24/13*y[51]+1611/416*y[59]-43/39*y[60]-44/3*y[61]+315/52*y[62]
+19/156*y[63]-131/52*y[64]-477/208*y[65]+21/13*y[66]+657/52*y[67]+132/13*y[68]-45/52*y[69]-27/32*y[70]+267/104*y[71]+57/13*y[72]+5
7/26*y[73]-561/104*y[74]-63/26*y[75]-57/52*y[76]-114/13*y[77]+165/52*y[78]-9/13*y[79]+51/26*y[80]-99/104*y[81];
F53 := -426/7*y[5]+1558/1365*y[14]+6421/273*y[15]+1388/1365*y[16]+5498/273*y[17]-5693/546*y[18]-27/2*y[19]+12*y[20]+5675/156*y[21]
-5927/91*y[22]+2579/52*y[23]-50677/546*y[24]+43067/1092*y[25]+22983/182*y[26]-1301/182*y[27]+8965/182*y[28]-9684/455*y[29]-342/455
*y[30]-14004/455*y[31]+171/10*y[32]-1929/455*y[33]-22236/455*y[34]-81/5*y[35]+2901/70*y[36]-264/35*y[37]+200/13*y[42]-354/7*y[43]+
1250/91*y[44]-1800/91*y[45]-451/91*y[46]-2*y[47]+4526/91*y[48]-2802/91*y[49]-144/91*y[50]+2840/91*y[51]-4905/728*y[59]+2614/273*y[
60]+1166/21*y[61]-1041/91*y[62]-2875/273*y[63]+174/13*y[64]+9389/364*y[65]-974/39*y[66]-6420/91*y[67]-17974/273*y[68]+8417/273*y[6
9]+207/56*y[70]-113/26*y[71]+1016/91*y[72]-12353/910*y[73]-43/91*y[74]+5496/2275*y[75]-1445/364*y[76]-4320/91*y[77]+3923/91*y[78]-
7034/91*y[79]-2075/91*y[80]+9/65*y[81];
F54 := -36*y[5]+509/260*y[14]+417/52*y[15]+329/65*y[16]+309/13*y[17]-553/52*y[18]-9/2*y[19]+6*y[20]+1551/52*y[21]-5817/104*y[22]+4
179/104*y[23]-2063/26*y[24]+3459/104*y[25]+1629/26*y[26]+21/52*y[27]+2757/52*y[28]-2421/260*y[29]-114/65*y[30]-612/65*y[31]+459/20
*y[32]-864/65*y[33]-1926/65*y[34]-99/10*y[35]+477/20*y[36]-54/5*y[37]+237/13*y[42]-59*y[43]-99/13*y[44]-132/13*y[45]-55/13*y[46]+7
*y[47]+803/26*y[48]-219/13*y[49]-22/13*y[50]+262/13*y[51]-261/416*y[59]+3/13*y[60]+11*y[61]-725/52*y[62]-11/52*y[63]+259/52*y[64]+
1239/208*y[65]+21/13*y[66]-2229/52*y[67]+561/13*y[68]-45/52*y[69]-135/32*y[70]-201/104*y[71]+239/13*y[72]-3421/260*y[73]-743/104*y
[74]-93/650*y[75]-621/104*y[76]-192/13*y[77]+1179/52*y[78]-789/13*y[79]-72/13*y[80]-4161/520*y[81];
F55 := -405/7*y[5]+100699/10920*y[14]+43843/2184*y[15]+6529/546*y[16]+12463/273*y[17]-48721/2184*y[18]-195/8*y[19]+17*y[20]+13717/
156*y[21]-159953/1456*y[22]+17305/208*y[23]-31999/273*y[24]+221527/4368*y[25]+6147/91*y[26]+179/728*y[27]+77699/728*y[28]-25965/72
8*y[29]-237/455*y[30]-22527/910*y[31]+549/8*y[32]-1083/91*y[33]-6081/91*y[34]-93/4*y[35]+1569/56*y[36]+6/7*y[37]+911/26*y[42]-1233
/14*y[43]-5431/182*y[44]+1083/182*y[45]-1011/91*y[46]+35/2*y[47]+26175/364*y[48]-10833/182*y[49]+815/91*y[50]+4639/91*y[51]-109653
/5824*y[59]-965/91*y[60]+957/14*y[61]-49705/728*y[62]-4827/728*y[63]-867/104*y[64]+16879/2912*y[65]+134/39*y[66]-17109/728*y[67]+1
04885/546*y[68]-158239/2184*y[69]+21753/448*y[70]-14471/208*y[71]+3201/182*y[72]-11785/728*y[73]+13277/1456*y[74]-6351/1820*y[75]-
22223/1456*y[76]+4612/91*y[77]-7025/728*y[78]-14243/182*y[79]-6733/182*y[80]+2853/208*y[81];
F56 := -111/7*y[5]+571/520*y[14]+9701/728*y[15]-957/182*y[16]-61/13*y[17]+1929/728*y[18]-729/56*y[19]+9*y[20]+4023/364*y[21]+41595
/1456*y[22]-5013/1456*y[23]-920/91*y[24]+2255/208*y[25]+276/91*y[26]+1623/728*y[27]+4839/728*y[28]-33237/3640*y[29]-2979/455*y[30]
-5463/910*y[31]+14283/280*y[32]-11709/455*y[33]-11391/455*y[34]-2283/140*y[35]+5409/280*y[36]+108/5*y[37]+291/26*y[42]-81/14*y[43]
-843/182*y[44]+3153/182*y[45]-165/182*y[46]-1/2*y[47]+9299/364*y[48]-4401/182*y[49]-85/91*y[50]+1927/91*y[51]-75273/5824*y[59]-197
/91*y[60]+201/14*y[61]-26693/728*y[62]+12993/728*y[63]-1267/104*y[64]-48309/2912*y[65]+2300/91*y[66]+15231/728*y[67]+77/26*y[68]-1
201/728*y[69]+14589/448*y[70]-6765/1456*y[71]-128/13*y[72]+83883/3640*y[73]-6831/1456*y[74]-100431/9100*y[75]-18763/1456*y[76]+492
/91*y[77]-1741/728*y[78]+2833/182*y[79]-809/26*y[80]+251703/7280*y[81];
F57 := 2/7*y[5]+1403/4095*y[14]+110/819*y[15]-11552/4095*y[16]-5246/819*y[17]+5441/1638*y[18]+1/2*y[19]-4/3*y[20]-1277/468*y[21]+5
435/546*y[22]-719/156*y[23]+17035/1638*y[24]-11987/3276*y[25]-115/182*y[26]-1723/546*y[27]-5521/546*y[28]-1497/455*y[29]+1542/455*
y[30]+552/455*y[31]-57/10*y[32]+3793/455*y[33]-1548/455*y[34]+7/5*y[35]-547/70*y[36]+88/35*y[37]-212/39*y[42]+118/7*y[43]+4798/273
*y[44]-352/91*y[45]-11/273*y[46]-14/3*y[47]+248/273*y[48]-298/91*y[49]+760/273*y[50]+16/273*y[51]-531/182*y[59]-470/273*y[60]+22/2
1*y[61]-388/91*y[62]+914/273*y[63]-43/39*y[64]-113/546*y[65]+722/117*y[66]+607/91*y[67]+6886/819*y[68]-7472/819*y[69]-3/28*y[70]-7
7/39*y[71]-2612/273*y[72]+4373/2730*y[73]+4013/546*y[74]+5518/2275*y[75]+3041/1092*y[76]-496/273*y[77]-164/273*y[78]+2554/273*y[79
]-517/91*y[80]+679/130*y[81];
F58 := 99/52*y[14]-175/52*y[15]+3/13*y[16]+5/13*y[17]-5/26*y[18]+615/104*y[21]-1095/104*y[22]+255/52*y[23]-35/52*y[24]+35/13*y[25]
-165/52*y[26]-90/13*y[27]+465/26*y[28]-675/52*y[29]-27/13*y[30]+9/13*y[31]+225/26*y[33]-60/13*y[34]-5/13*y[42]-160/13*y[44]+25/13*
y[45]-55/26*y[46]+135/26*y[48]-90/13*y[49]+80/13*y[50]+40/13*y[51]-345/416*y[59]-5/13*y[60]-395/52*y[62]+55/156*y[63]+45/52*y[64]+
15/208*y[65]+155/39*y[66]-1485/52*y[67]+2200/39*y[68]-35/156*y[69]-495/32*y[70]-445/104*y[71]-95/13*y[72]-95/26*y[73]+935/104*y[74
]+105/26*y[75]+95/52*y[76]+190/13*y[77]-275/52*y[78]+15/13*y[79]-85/26*y[80]+165/104*y[81];
F59 := 6*y[5]-997/390*y[14]-11/78*y[15]+3/26*y[16]-349/78*y[17]+43/26*y[18]+3/8*y[19]+1/2*y[20]-9179/624*y[21]+1851/104*y[22]-2025
/208*y[23]+1161/104*y[24]-5231/624*y[25]-9/104*y[26]+589/104*y[27]-1657/104*y[28]+3051/260*y[29]-31/130*y[30]+24/13*y[31]-63/40*y[
32]-2619/260*y[33]+851/65*y[34]+23/20*y[35]+51/40*y[36]-1/5*y[37]-35/13*y[42]+59/6*y[43]+139/26*y[44]+6/13*y[45]+407/156*y[46]-7/6
*y[47]-383/39*y[48]+235/26*y[49]-205/39*y[50]-239/39*y[51]+901/104*y[59]+323/78*y[60]-55/6*y[61]+4081/156*y[62]-232/39*y[63]+11/78
*y[64]-123/104*y[65]-399/26*y[66]-236/13*y[67]-935/26*y[68]+451/26*y[69]-141/16*y[70]+217/52*y[71]+137/39*y[72]+8551/1560*y[73]-21
53/312*y[74]-2347/650*y[75]-135/208*y[76]-139/13*y[77]+51/52*y[78]+118/13*y[79]+201/52*y[80]-49/520*y[81];
F60 := -75/7*y[5]+4553/32760*y[14]+21341/6552*y[15]+30439/8190*y[16]+6605/819*y[17]-25913/6552*y[18]-43/8*y[19]+16/3*y[20]+2161/23
4*y[21]-51223/4368*y[22]+6155/624*y[23]-38503/1638*y[24]+95909/13104*y[25]+5443/182*y[26]+13849/2184*y[27]+25201/2184*y[28]+2271/7
28*y[29]-159/455*y[30]+873/910*y[31]+177/8*y[32]-1655/91*y[33]-829/91*y[34]-21/4*y[35]+569/56*y[36]-44/7*y[37]+601/78*y[42]-643/42
*y[43]-2045/546*y[44]+563/182*y[45]-62/91*y[46]+25/6*y[47]+12745/1092*y[48]-1681/182*y[49]-225/91*y[50]+843/91*y[51]+63039/5824*y[
59]-295/273*y[60]-11/14*y[61]+7235/728*y[62]-17237/2184*y[63]+103/312*y[64]+16889/8736*y[65]-1106/117*y[66]-26833/728*y[67]+103015
/1638*y[68]-49409/6552*y[69]-7419/448*y[70]-11641/624*y[71]+1537/182*y[72]+2657/2184*y[73]-16693/4368*y[74]-1811/364*y[75]-7871/14
56*y[76]+1772/273*y[77]-2605/728*y[78]-6953/546*y[79]-4313/546*y[80]+1033/208*y[81];
F61 := -73/7*y[5]+269/10920*y[14]+3583/728*y[15]-3739/2730*y[16]+118/91*y[17]+2861/2184*y[18]-33/56*y[19]+2*y[20]+9131/2184*y[21]+
1317/1456*y[22]+5287/1456*y[23]-5207/364*y[24]+9537/1456*y[25]+857/52*y[26]+5199/728*y[27]+3427/728*y[28]-28611/3640*y[29]-54/65*y
[30]-471/130*y[31]+6399/280*y[32]-1617/130*y[33]-4493/455*y[34]-579/140*y[35]+3177/280*y[36]-72/35*y[37]+165/26*y[42]-145/14*y[43]
+1041/182*y[44]+283/182*y[45]-11/13*y[46]+5/6*y[47]+13955/1092*y[48]-267/26*y[49]-199/273*y[50]+2689/273*y[51]+22885/5824*y[59]+24
6/91*y[60]+11/42*y[61]+1567/2184*y[62]-407/2184*y[63]+485/312*y[64]+1241/2912*y[65]-437/273*y[66]-30923/728*y[67]+13009/546*y[68]+
5497/312*y[69]-6369/448*y[70]-2479/1456*y[71]-122/273*y[72]+21499/3640*y[73]-591/208*y[74]-4959/1300*y[75]-22717/4368*y[76]-66/91*
y[77]+809/312*y[78]-1919/546*y[79]-3022/273*y[80]+75249/7280*y[81];
F62 := 107/130*y[14]+21/26*y[15]-79/65*y[16]+4/13*y[17]-2/13*y[18]+77/52*y[21]-87/52*y[22]-93/26*y[23]-1/26*y[24]+69/26*y[25]-27/2
6*y[26]-33/13*y[27]+108/13*y[28]+81/26*y[29]-108/65*y[30]+36/65*y[31]-27/13*y[33]-48/13*y[34]-30/13*y[42]+132/13*y[44]-45/13*y[45]
+21/26*y[46]+93/13*y[48]-72/13*y[49]+12/13*y[50]+32/13*y[51]-489/208*y[59]+14/39*y[60]+22/3*y[61]-249/26*y[62]+113/78*y[63]+22/13*
y[64]-33/104*y[65]-2/13*y[66]-711/26*y[67]+110/13*y[68]+121/26*y[69]-63/16*y[70]+225/52*y[71]+17/26*y[72]-63/26*y[73]-81/52*y[74]+
42/13*y[75]-27/26*y[76]-160/13*y[77]+33/26*y[78]+12/13*y[79]+18/13*y[80]+33/26*y[81];
F63 := -53/78*y[14]+329/78*y[15]-358/195*y[16]+2/39*y[17]-1/39*y[18]-709/156*y[21]-21/52*y[22]+69/26*y[23]-319/78*y[24]+14/39*y[25
]+301/26*y[26]-38/13*y[27]-47/13*y[28]-45/26*y[29]+138/65*y[30]+6/65*y[31]-9*y[32]+93/13*y[33]-8/13*y[34]-70/13*y[42]+4*y[43]+100/
13*y[44]-66/13*y[45]+5/13*y[46]+9/13*y[48]-12/13*y[49]+28/13*y[50]-12/13*y[51]-595/208*y[59]+34/13*y[60]+69/26*y[62]+229/78*y[63]+
3/26*y[64]-155/104*y[65]+194/39*y[66]+291/26*y[67]-1232/39*y[68]+743/78*y[69]-21/16*y[70]+525/52*y[71]-4/13*y[72]-2/13*y[73]-59/52
*y[74]+7/13*y[75]-11/26*y[76]+8/13*y[77]+77/26*y[78]+28/13*y[79]-23/13*y[80]+11/52*y[81];
F64 := 3*y[5]-797/780*y[14]-275/156*y[15]+161/195*y[16]-163/39*y[17]+163/78*y[18]-2525/312*y[21]+1967/104*y[22]-431/52*y[23]+2233/
156*y[24]-322/39*y[25]-1067/52*y[26]+81/13*y[27]-399/26*y[28]-297/260*y[29]-3/13*y[30]+213/65*y[31]+27/5*y[32]-681/130*y[33]+608/6
5*y[34]+6/5*y[35]-9/5*y[36]+12/5*y[37]+141/13*y[42]-38/13*y[44]+75/13*y[45]-9/26*y[46]-167/26*y[48]+68/13*y[49]-46/13*y[50]-134/39
*y[51]+1565/416*y[59]-15/13*y[60]-22/3*y[61]+453/52*y[62]-251/156*y[63]-177/52*y[64]-267/208*y[65]-55/39*y[66]+1239/52*y[67]+22/39
*y[68]-833/156*y[69]+195/32*y[70]-347/104*y[71]-127/39*y[72]+759/130*y[73]+49/104*y[74]-3461/650*y[75]+25/52*y[76]-32/39*y[77]+33/
52*y[78]+58/13*y[79]-47/26*y[80]+863/520*y[81];
F65 := 26*y[5]-19933/4680*y[14]-6853/936*y[15]-4571/1170*y[16]-2467/117*y[17]+8815/936*y[18]+53/8*y[19]-17/3*y[20]-10025/234*y[21]
+39407/624*y[22]-24457/624*y[23]+12827/234*y[24]-51937/1872*y[25]-1039/26*y[26]+2131/312*y[27]-16853/312*y[28]+6297/520*y[29]+43/6
5*y[30]+1293/130*y[31]-933/40*y[32]+283/130*y[33]+2541/65*y[34]+203/20*y[35]-529/40*y[36]+34/5*y[37]-587/78*y[42]+251/6*y[43]+443/
78*y[44]+129/26*y[45]+301/78*y[46]-35/6*y[47]-5549/156*y[48]+677/26*y[49]-127/39*y[50]-305/13*y[51]+6805/832*y[59]+69/13*y[60]-143
/6*y[61]+13531/312*y[62]-3605/936*y[63]-697/312*y[64]-4765/1248*y[65]-1438/117*y[66]+3533/104*y[67]-19855/234*y[68]+22229/936*y[69
]-585/64*y[70]+9091/624*y[71]-106/13*y[72]+5797/520*y[73]-1197/208*y[74]-4239/1300*y[75]+1243/208*y[76]-664/39*y[77]+37/104*y[78]+
2801/78*y[79]+289/26*y[80]-683/1040*y[81];
F66 := -110/7*y[5]-31/105*y[14]-17/21*y[15]-96/35*y[16]-4/21*y[17]+11/7*y[18]+18/7*y[19]+163/42*y[21]+141/14*y[22]-25/14*y[23]-127
/7*y[24]+230/21*y[25]+69/7*y[26]+6*y[27]+6*y[28]-9*y[29]+132/35*y[30]+12/7*y[31]+90/7*y[32]-30/7*y[33]-92/7*y[34]-32/7*y[35]+72/7*
y[36]+36/7*y[37]+8*y[42]-160/21*y[43]-44/7*y[44]+26/7*y[45]-101/42*y[46]-32/3*y[47]+26/3*y[48]-40/7*y[49]+4/21*y[50]+172/21*y[51]+
43/56*y[59]+18/7*y[60]+176/21*y[61]-130/21*y[62]-4/3*y[63]-1/2*y[64]+43/28*y[65]+146/21*y[66]-124/7*y[67]+352/21*y[68]-80/21*y[69]
+237/56*y[70]+43/7*y[71]-281/42*y[72]+117/14*y[73]-33/14*y[74]-234/35*y[75]-26/7*y[76]-8*y[77]+74/7*y[78]-184/21*y[79]-31/7*y[80]+
159/28*y[81];
F67 := -621/112*y[5]-43639/29120*y[14]+16095/5824*y[15]-967/1040*y[16]-6789/1456*y[17]+1451/1456*y[18]-135/56*y[19]+9/4*y[20]+6087
/1664*y[21]-58857/11648*y[22]+7023/5824*y[23]+37019/5824*y[24]-3669/2912*y[25]+130125/5824*y[26]-843/104*y[27]-22041/2912*y[28]-53
163/4160*y[29]+94149/7280*y[30]-9531/1040*y[31]-24543/1120*y[32]+391977/14560*y[33]-2529/1820*y[34]+69/280*y[35]-621/80*y[36]+477/
70*y[37]+1641/1456*y[42]+136/7*y[43]+2859/182*y[44]-7893/1456*y[45]-831/416*y[46]-21/4*y[47]-2125/416*y[48]+1125/364*y[49]-479/728
*y[50]-115/104*y[51]-74127/46592*y[59]-283/1456*y[60]-11/28*y[61]+21297/5824*y[62]+1629/832*y[63]-7489/5824*y[64]-54375/23296*y[65
]-8273/1456*y[66]+97299/5824*y[67]-20845/364*y[68]+41633/5824*y[69]+29151/3584*y[70]-91695/11648*y[71]-8367/1456*y[72]+6113/3640*y
[73]+30197/11648*y[74]+315807/72800*y[75]+18715/5824*y[76]+437/52*y[77]+64073/5824*y[78]+969/182*y[79]-33723/2912*y[80]-73581/5824
0*y[81];
F68 := 1269/56*y[5]-338453/43680*y[14]-9983/8736*y[15]-13993/1560*y[16]-77977/2184*y[17]+62767/4368*y[18]+573/112*y[19]-4*y[20]-11
0705/2496*y[21]+317575/5824*y[22]-54515/1456*y[23]+698875/8736*y[24]-313501/8736*y[25]+50031/2912*y[26]-3581/208*y[27]-59905/728*y
[28]+11997/2080*y[29]+76467/3640*y[30]-2943/520*y[31]-10467/140*y[32]+384627/7280*y[33]+14223/455*y[34]+3393/280*y[35]-2397/80*y[3
6]+582/35*y[37]-16951/728*y[42]+2593/28*y[43]+18359/364*y[44]-7389/728*y[45]+867/208*y[46]-77/4*y[47]-9193/208*y[48]+11007/364*y[4
9]-1347/364*y[50]-1451/52*y[51]+113949/23296*y[59]+6059/728*y[60]-407/28*y[61]+143573/2912*y[62]-685/1248*y[63]-3961/2912*y[64]-83
411/11648*y[65]-68905/2184*y[66]+57315/2912*y[67]-240031/1092*y[68]+479239/8736*y[69]+171/1792*y[70]+86357/5824*y[71]-16543/728*y[
72]+88677/7280*y[73]+29973/5824*y[74]+363267/36400*y[75]+9521/728*y[76]-565/26*y[77]+51613/2912*y[78]+19115/364*y[79]-16181/1456*y
[80]+12939/29120*y[81];
F69 := -705/56*y[5]+10373/14560*y[14]+15619/2912*y[15]+477/520*y[16]+1919/728*y[17]-1629/728*y[18]-135/28*y[19]+9/2*y[20]+14747/83
2*y[21]-161925/5824*y[22]+44907/2912*y[23]-21025/2912*y[24]+9043/1456*y[25]+148521/2912*y[26]-1041/52*y[27]+21219/1456*y[28]-1107/
416*y[29]+35937/3640*y[30]-3951/520*y[31]-1431/112*y[32]+36513/1456*y[33]-4353/182*y[34]-87/28*y[35]-81/8*y[36]+45/7*y[37]-4155/72
8*y[42]+90/7*y[43]+969/91*y[44]-5121/728*y[45]-371/208*y[46]-5/2*y[47]+1095/208*y[48]-1479/182*y[49]+1845/364*y[50]+129/52*y[51]-8
5299/23296*y[59]-1711/728*y[60]+297/14*y[61]-41283/2912*y[62]+713/416*y[63]+995/2912*y[64]+2325/11648*y[65]-8077/728*y[66]-110601/
2912*y[67]+3487/182*y[68]+17917/2912*y[69]-1341/1792*y[70]-48435/5824*y[71]-4195/728*y[72]-1247/364*y[73]+30785/5824*y[74]+69831/7
280*y[75]+6535/2912*y[76]-147/26*y[77]+9557/2912*y[78]-270/91*y[79]-27423/1456*y[80]+21051/5824*y[81];
F70 := 1657/56*y[5]-400159/43680*y[14]-179435/26208*y[15]-36797/4680*y[16]-262495/6552*y[17]+111793/6552*y[18]+113/14*y[19]-31/6*y
[20]-143945/2496*y[21]+494565/5824*y[22]-524845/8736*y[23]+854635/8736*y[24]-564485/13104*y[25]-141763/8736*y[26]-33/13*y[27]-4391
09/4368*y[28]+16191/2080*y[29]+13275/728*y[30]-2481/520*y[31]-36609/560*y[32]+283971/7280*y[33]+46573/910*y[34]+5491/420*y[35]-139
3/40*y[36]+811/35*y[37]-20575/2184*y[42]+5161/63*y[43]+3329/91*y[44]-4349/2184*y[45]+9091/1872*y[46]-385/18*y[47]-93247/1872*y[48]
+18647/546*y[49]-5479/1092*y[50]-16697/468*y[51]+242659/23296*y[59]+25237/2184*y[60]-1199/42*y[61]+1828891/26208*y[62]-1785/416*y[
63]+37189/26208*y[64]-193231/34944*y[65]-202547/6552*y[66]+239179/8736*y[67]-348931/1638*y[68]+1573067/26208*y[69]-23187/1792*y[70
]+253609/17472*y[71]-55343/2184*y[72]+8186/455*y[73]+7325/17472*y[74]+156301/36400*y[75]+391397/26208*y[76]-2611/78*y[77]+417427/2
6208*y[78]+39782/819*y[79]+81103/13104*y[80]+4057/29120*y[81];
F71 := 3701/112*y[5]-1079479/87360*y[14]-64419/5824*y[15]-281797/21840*y[16]-80575/1456*y[17]+7795/312*y[18]+717/56*y[19]-13/2*y[2
0]-869277/11648*y[21]+1415269/11648*y[22]-458483/5824*y[23]+2178691/17472*y[24]-157379/2912*y[25]-17673/5824*y[26]-749/104*y[27]-3
50027/2912*y[28]+93663/4160*y[29]+30675/1456*y[30]+31737/7280*y[31]-72117/1120*y[32]+438603/14560*y[33]+95149/1820*y[34]+3791/280*
y[35]-18033/560*y[36]+147/5*y[37]-26805/1456*y[42]+2389/21*y[43]+4383/91*y[44]+6001/1456*y[45]+64175/8736*y[46]-337/12*y[47]-71701
/1248*y[48]+12829/364*y[49]-11555/2184*y[50]-84473/2184*y[51]+822371/46592*y[59]+24935/1456*y[60]-2123/84*y[61]+1561537/17472*y[62
]-9129/832*y[63]-2635/5824*y[64]-223941/23296*y[65]-9229/208*y[66]-45359/5824*y[67]-86647/364*y[68]+441283/5824*y[69]-71571/3584*y
[70]+73539/11648*y[71]-151055/4368*y[72]+131067/3640*y[73]-75249/11648*y[74]-1227/72800*y[75]+8919/832*y[76]-2931/52*y[77]+83619/5
824*y[78]+85879/1092*y[79]+6751/2912*y[80]+890361/58240*y[81];
F72 := -1745/56*y[5]+155429/131040*y[14]+80035/26208*y[15]+30529/10920*y[16]+85103/6552*y[17]-535/104*y[18]-123/28*y[19]+13/2*y[20
]+2081213/52416*y[21]-512695/17472*y[22]+99353/8736*y[23]-798625/26208*y[24]+303139/13104*y[25]+349411/8736*y[26]-823/156*y[27]+16
7569/4368*y[28]-8379/416*y[29]+14649/3640*y[30]-56337/3640*y[31]+3561/112*y[32]-8087/1456*y[33]-4465/182*y[34]-1133/84*y[35]+753/5
6*y[36]+15*y[37]+15191/2184*y[42]-1822/63*y[43]-2507/273*y[44]-1387/2184*y[45]-41317/13104*y[46]+91/18*y[47]+52231/1872*y[48]-1331
3/546*y[49]+2005/364*y[50]+57311/3276*y[51]+35781/23296*y[59]+8795/2184*y[60]+803/42*y[61]-361171/26208*y[62]-20759/3744*y[63]+130
019/26208*y[64]+20429/11648*y[65]+4583/312*y[66]-386803/8736*y[67]+46981/546*y[68]-151009/8736*y[69]-3573/1792*y[70]-12827/5824*y[
71]-33329/2184*y[72]+3449/1092*y[73]+505067/17472*y[74]-61137/7280*y[75]-4607/3744*y[76]+283/78*y[77]-532027/26208*y[78]-30449/819
*y[79]+75809/13104*y[80]+34659/5824*y[81];
F73 := 95/28*y[5]-68507/13104*y[14]-59635/4368*y[15]-7463/468*y[16]-14015/1092*y[17]+26485/1638*y[18]+395/14*y[19]-35/3*y[20]-7118
5/3744*y[21]+730325/8736*y[22]-48065/1456*y[23]-99325/13104*y[24]+15625/2184*y[25]-174505/4368*y[26]+2345/78*y[27]-4945/728*y[28]+
129/208*y[29]-9743/364*y[30]+1161/52*y[31]+4005/56*y[32]-56747/728*y[33]+443/91*y[34]-613/42*y[35]+215/4*y[36]+68/7*y[37]+2505/364
*y[42]-2080/63*y[43]-4360/273*y[44]+26905/1092*y[45]+5305/936*y[46]+35/9*y[47]+2555/936*y[48]+2585/273*y[49]-8705/546*y[50]+3265/2
34*y[51]+50385/11648*y[59]+4845/364*y[60]-605/21*y[61]+80785/13104*y[62]+17125/1872*y[63]+23503/13104*y[64]+2155/17472*y[65]+14793
5/3276*y[66]+55105/4368*y[67]-23705/819*y[68]+342505/13104*y[69]-225/896*y[70]+289235/8736*y[71]+11615/1092*y[72]+6949/182*y[73]-2
07745/8736*y[74]-26865/728*y[75]-291205/13104*y[76]-175/39*y[77]+276025/13104*y[78]-2027/819*y[79]-28835/6552*y[80]+73959/2912*y[8
1];
F74 := -185/28*y[5]-82703/13104*y[14]-187277/13104*y[15]-2667/260*y[16]-11833/3276*y[17]+12773/1092*y[18]+180/7*y[19]-7*y[20]+2288
3/3744*y[21]+499913/8736*y[22]-119443/4368*y[23]-10873/13104*y[24]+29221/6552*y[25]-61301/4368*y[26]+1114/39*y[27]-275/2184*y[28]-
27/208*y[29]-35247/1820*y[30]+3153/260*y[31]+4677/56*y[32]-57839/728*y[33]+443/91*y[34]-851/42*y[35]+201/4*y[36]+138/7*y[37]+9335/
1092*y[42]-2822/63*y[43]-6544/273*y[44]+16349/1092*y[45]+3173/936*y[46]+49/9*y[47]+9367/936*y[48]+37/273*y[49]-1203/182*y[50]+2225
/234*y[51]+25269/11648*y[59]+22907/1092*y[60]-451/21*y[61]-10579/13104*y[62]+15097/1872*y[63]+113411/13104*y[64]-5955/5824*y[65]+7
6369/1092*y[66]-44995/4368*y[67]+3443/273*y[68]+32677/1456*y[69]-10053/896*y[70]+84885/2912*y[71]+16711/1092*y[72]+13381/273*y[73]
-239413/8736*y[74]-34509/728*y[75]-390941/13104*y[76]+7/39*y[77]+232709/13104*y[78]-9034/819*y[79]+47969/6552*y[80]+72867/2912*y[8
1];
F75 := -1305/14*y[5]-45211/6552*y[14]-40585/6552*y[15]+355/78*y[16]+92635/1638*y[17]-950/91*y[18]+150/7*y[19]+10*y[20]+190375/1872
*y[21]-245195/4368*y[22]+181585/2184*y[23]-998405/6552*y[24]+193385/3276*y[25]+251375/2184*y[26]+850/39*y[27]+128945/1092*y[28]-23
67/104*y[29]-9015/182*y[30]+537/26*y[31]+6609/28*y[32]-83683/364*y[33]-1298/91*y[34]-1075/21*y[35]+345/2*y[36]-312/7*y[37]+22075/5
46*y[42]-12140/63*y[43]-10540/273*y[44]+5065/546*y[45]+625/468*y[46]+490/9*y[47]+30635/468*y[48]-290/273*y[49]-15985/273*y[50]+950
5/117*y[51]+217825/5824*y[59]+7255/546*y[60]+110/7*y[61]-28415/6552*y[62]-21355/936*y[63]-28913/6552*y[64]+17705/2912*y[65]+10775/
182*y[66]-75935/2184*y[67]+23650/91*y[68]-160045/2184*y[69]+28335/448*y[70]+6625/1456*y[71]+40735/546*y[72]+16570/273*y[73]-134945
/4368*y[74]-195477/1820*y[75]-394945/6552*y[76]+2770/39*y[77]+166825/6552*y[78]-136186/819*y[79]-170795/3276*y[80]+12807/1456*y[81
];
F76 := -140*y[5]-1223/585*y[14]+5843/117*y[15]+7208/195*y[16]+11992/117*y[17]-646/13*y[18]-51*y[19]+56*y[20]+18731/117*y[21]-19109
/78*y[22]+20513/78*y[23]-33986/117*y[24]+11849/234*y[25]+13094/39*y[26]+497/39*y[27]+6229/39*y[28]-315/13*y[29]+528/65*y[30]-1476/
65*y[31]+195*y[32]-1844/13*y[33]-1464/13*y[34]-194/3*y[35]+129*y[36]-24*y[37]+1012/39*y[42]-1396/9*y[43]+1756/39*y[44]-1940/39*y[4
5]-1528/117*y[46]+644/9*y[47]+12418/117*y[48]-1492/39*y[49]-2464/39*y[50]+14192/117*y[51]+5117/104*y[59]-1016/39*y[60]+308/3*y[61]
-2933/117*y[62]-4837/117*y[63]-2645/117*y[64]+657/52*y[65]-3160/39*y[66]-2807/39*y[67]+10780/39*y[68]-1603/13*y[69]+1239/8*y[70]-1
551/26*y[71]+880/13*y[72]+605/39*y[73]-875/78*y[74]-4242/65*y[75]-7613/234*y[76]+1064/39*y[77]+4435/117*y[78]-29960/117*y[79]-1410
4/117*y[80]-183/26*y[81];
F77 := -36*y[6]-96*y[29]-12*y[30]+18*y[31]-27/4*y[32]+57*y[33]-50*y[34]-5*y[35]+72*y[36]+y[37]-58*y[52]+369/2*y[53]+66*y[54]+12*y[
55]-6*y[56]-105/2*y[57]-100*y[58];
F78 := -12*y[6]-2*y[29]+2*y[30]-6*y[31]-9/4*y[32]-11*y[33]-20/3*y[34]+3/2*y[36]-29/3*y[37]+22/3*y[52]-57/2*y[53]-58*y[54]+4*y[55]-
2*y[56]-35/2*y[57]-100/3*y[58];
F79 := -90*y[6]+18*y[31]-60*y[34]-15*y[35]+45/2*y[36]-60*y[58];
F80 := -30*y[6]+10*y[29]+20*y[30]+6*y[31]-45/2*y[32]+10*y[33]-20/3*y[34]-15*y[36]+10/3*y[37]-20/3*y[52]-15*y[53]-20*y[54]+40*y[55]
-8*y[56]-25*y[57]-160/3*y[58];
F81 := -4*y[6]+58/3*y[29]+28/3*y[30]+10*y[31]-7*y[32]+4/3*y[33]-80/9*y[34]-12*y[36]+16/9*y[37]-8/9*y[52]-12*y[53]-8/3*y[54]+64/3*y
[55]-32/3*y[56]+20/3*y[57]-40/9*y[58];
F82 := -268/3*y[21]+82*y[22]-13*y[23]-14/3*y[24]-3*y[25]-74*y[26]-34*y[27]-6*y[28]+186*y[38]+24*y[39]-96*y[40]-362/15*y[82]+356/15
*y[83]+162/5*y[84]+1102/3*y[85];
F83 := -24*y[21]+28*y[22]-2*y[23]+44/3*y[24]-22*y[25]+4*y[26]+4*y[27]-4*y[28]-6*y[38]+36*y[40]+52/15*y[82]-76/15*y[83]-252/5*y[84]
+508/3*y[85];
F84 := -235/2*y[21]+105*y[22]-15*y[23]-20*y[24]-90*y[26]-36*y[27]+225*y[38]+18*y[39]-90*y[40]-167/5*y[82]+131/5*y[83]+231/5*y[84]+
475*y[85];
F85 := -10*y[29]+11*y[30]-15*y[31]-6*y[32]+14*y[33]+5*y[34]+7/3*y[35]-5/2*y[36]-1/3*y[37]+95/2*y[38]+36/5*y[39]-29*y[40]+16/3*y[62
]-8/3*y[63]-4*y[64]+10*y[65]+16*y[67]-8*y[69]+12*y[71]-14/3*y[72]+26/5*y[75]+7/6*y[76]+28/3*y[78]-16/3*y[79]-12*y[80];
F86 := -5/2*y[30]-3/2*y[31]-15/2*y[34]-5/2*y[35]+5/4*y[36]+5/2*y[37]-75/4*y[38]-15*y[39]+75/2*y[40]+20/3*y[62]-10/3*y[63]+20*y[67]
-10*y[69]-10*y[71]-5/3*y[72]-5*y[75]+5/12*y[76]+10/3*y[78]+10*y[80];
F87 := -4*y[29]-2*y[30]-6*y[31]-4*y[33]+2*y[34]-2/3*y[35]+3*y[36]-10/3*y[37]-5*y[38]+8/5*y[39]-2*y[40]+32/3*y[62]-16/3*y[63]+32*y[
67]-16*y[69]-16*y[71]+4*y[72]-12/5*y[75]-y[76]-8*y[78]+32/3*y[79]+16*y[80]-4*y[81];
F88 := -3*y[30]-9*y[31]+7*y[34]-y[35]-3/2*y[36]+3*y[37]+15/2*y[38]+72/5*y[39]-33*y[40]+10*y[72]+6/5*y[75]-5/2*y[76]-20*y[78]+16*y[
79];
F89 := -1/2*y[8]-59/25*y[9]-21/5*y[11]+9/5*y[12]+33/5*y[13]-38/15*y[41]-3*y[42]-7/2*y[43]-216/5*y[44]+66/5*y[45]-3*y[46]-27/5*y[47
]-43/2*y[48]+183/10*y[49]-12/5*y[50]+7/15*y[51]-447/10*y[86]-42*y[87]+363/5*y[88]-19/5*y[89]-3/2*y[90]+101/2*y[91]-15*y[92]-255/4*
y[93]-109/6*y[94];
F90 := 3*y[8]-74/25*y[9]-36/5*y[11]+24/5*y[12]-2/5*y[13]-36/5*y[41]+2*y[42]-21*y[43]+24/5*y[44]-44/5*y[45]-6*y[46]+118/5*y[47]-19*
y[48]-21/5*y[49]+118/5*y[50]-16/5*y[51]-381/5*y[86]-62*y[87]+198/5*y[88]+26/5*y[89]-9*y[90]+108*y[91]-10*y[92]-105/2*y[93]-69*y[94
];
F91 := y[8]+3/50*y[9]+1/2*y[10]+6/5*y[11]-9/5*y[12]+49/10*y[13]+28/15*y[41]+3*y[42]+16*y[43]-144/5*y[44]+213/10*y[45]+3/2*y[46]-23
1/10*y[47]+4*y[48]+36/5*y[49]-78/5*y[50]+88/15*y[51]+21/5*y[86]+7*y[87]+132/5*y[88]-66/5*y[89]-21*y[90]-31/2*y[91]-5*y[92]+30*y[93
]+7/3*y[94];
F92 := 2*y[8]-3/25*y[9]+y[10]+3/5*y[11]-12/5*y[12]+51/5*y[13]-16/15*y[41]-16*y[42]+48*y[43]-327/5*y[44]+202/5*y[45]+3*y[46]-229/5*
y[47]-3*y[48]+108/5*y[49]-134/5*y[50]+164/15*y[51]+93/5*y[86]+26*y[87]+306/5*y[88]-78/5*y[89]-33*y[90]-34*y[91]+15/2*y[93]+11/3*y[
94];
F93 := -3/2*y[8]-27/25*y[9]-18/5*y[11]+12/5*y[12]+9/5*y[13]-158/5*y[41]-9*y[42]-11/2*y[43]-108/5*y[44]+33/5*y[45]-171/5*y[47]-29/2
*y[48]+189/10*y[49]+29/5*y[50]-48/5*y[51]-111/10*y[86]-51*y[87]+69/5*y[88]-97/5*y[89]+81/2*y[90]-27/2*y[91]+45*y[92]-315/4*y[93]-2
19/2*y[94];
F94 := 21*y[8]-6/25*y[9]-54/5*y[11]+6/5*y[12]+42/5*y[13]-204/5*y[41]-42*y[42]+31*y[43]-144/5*y[44]-66/5*y[45]-5*y[46]-398/5*y[47]+
19*y[48]+81/5*y[49]-8/5*y[50]+86/5*y[51]-99/5*y[86]-48*y[87]+342/5*y[88]-246/5*y[89]+99*y[90]-138*y[91]+150*y[92]-45/2*y[93]-241*y
[94];
F95 := 3/5*y[14]+30*y[15]-46/5*y[16]-27/2*y[19]+8*y[20]-4*y[42]+5/3*y[43]+3*y[45]+19/3*y[46]-8*y[47]+55/3*y[48]+9*y[49]-22*y[50]+1
6/3*y[51]-12*y[52]+44*y[54]+48*y[55]-18*y[56]+9*y[57]-46*y[58]-67/4*y[86]-191/2*y[87]+21/2*y[88]-131/6*y[89];
F96 := -3/5*y[14]+30*y[15]-48/5*y[16]-27/2*y[19]+9*y[20]+7*y[43]+9/2*y[46]-16*y[47]+17*y[48]+9*y[49]-18*y[50]+4*y[52]+36*y[54]+36*
y[55]-36/5*y[56]+18*y[57]-48*y[58]-27/4*y[86]-189/2*y[87]+9/2*y[88]-57/2*y[89];
F97 := -9/5*y[14]-8*y[15]+46/15*y[16]+9/2*y[19]-2/3*y[20]+28/3*y[42]-38/9*y[43]+3*y[44]+3*y[45]-13/9*y[46]+20/3*y[47]-85/9*y[48]+6
*y[49]-14/3*y[50]+14/9*y[51]+4/3*y[52]-27/2*y[53]+28/3*y[54]-16*y[55]+6/5*y[56]+27/2*y[57]+40/3*y[58]-83/12*y[86]+137/6*y[87]+71/2
*y[88]+101/18*y[89];
F98 := -3*y[14]-30*y[15]+35/3*y[16]+15*y[19]-20/3*y[20]+40/3*y[42]-125/9*y[43]+5*y[44]+5*y[45]-145/36*y[46]+95/3*y[47]-250/9*y[48]
+5*y[49]+10/3*y[50]+20/9*y[51]-20/3*y[52]-45/2*y[53]-20/3*y[54]-40*y[55]+15/2*y[57]+130/3*y[58]-155/12*y[86]+280/3*y[87]+105/2*y[8
8]+485/18*y[89];
F99 := 1/2*y[14]+26*y[15]-46/5*y[16]-y[17]-27/2*y[19]+8*y[20]+9*y[42]-5/3*y[43]+3*y[44]-3*y[45]+15/8*y[46]-58/3*y[47]+65/3*y[48]-1
0*y[50]-2/3*y[51]+8*y[52]+27*y[53]+16*y[54]+24*y[55]+36/5*y[56]-9*y[57]-50*y[58]+19/8*y[86]-82*y[87]-67/4*y[88]-71/4*y[89];
F100 := 6/5*y[14]+72*y[15]-356/15*y[16]-y[18]-36*y[19]+64/3*y[20]+28/3*y[42]+70/9*y[43]-6*y[44]+3*y[45]+181/18*y[46]-160/3*y[47]+5
00/9*y[48]+6*y[49]-104/3*y[50]-16/9*y[51]+32/3*y[52]+54*y[53]+160/3*y[54]+80*y[55]-6*y[57]-392/3*y[58]+31/3*y[86]-629/3*y[87]-32*y
[88]-494/9*y[89];
F101 := -3/5*y[14]-32*y[15]+48/5*y[16]+33/2*y[19]-10*y[20]+12*y[42]-10*y[43]+3*y[44]+3*y[45]-19/3*y[46]+58/3*y[47]-25*y[48]-2*y[49
]+14*y[50]+2/3*y[51]-4/3*y[52]-27/2*y[53]-36*y[54]-48*y[55]+18/5*y[56]-9/2*y[57]+60*y[58]+21/4*y[86]+213/2*y[87]+37/2*y[88]+173/6*
y[89];
F102 := 597/58*y[21]-683/58*y[22]+15/2*y[23]+236/29*y[24]-192/29*y[25]-570/29*y[26]+9/29*y[27]+288/29*y[28]-269/58*y[42]+20/3*y[43
]+2085/58*y[44]-1093/116*y[45]+597/232*y[46]+383/174*y[47]+1781/58*y[48]-805/29*y[49]+1007/174*y[50]+431/58*y[51]+453/58*y[59]-405
/116*y[60]+32/29*y[62]-275/29*y[63]-206/29*y[64]-61/58*y[65]-1869/116*y[66]-486/29*y[67]+12*y[68]-516/29*y[69]+1053/58*y[70]-1173/
58*y[71]+453/58*y[72]+117/290*y[73]-279/290*y[75]-1869/232*y[76]+32/29*y[77]+6*y[78]-162/29*y[79]-516/29*y[80]+351/58*y[81]-249/29
0*y[90]+20601/464*y[91]+477/145*y[92]-22233/232*y[93]-1107/29*y[94];
F103 := 1135/58*y[21]-11945/348*y[22]+125/4*y[23]+895/87*y[24]-545/29*y[25]-1550/29*y[26]-3/29*y[27]+1035/29*y[28]-1475/87*y[42]+1
135/36*y[43]+12095/116*y[44]-9385/696*y[45]+4735/464*y[46]+1505/261*y[47]+18055/174*y[48]-32015/348*y[49]+3020/261*y[50]+5485/174*
y[51]+490/29*y[59]-75/29*y[60]+1360/87*y[62]-5975/174*y[63]-8485/348*y[64]-1705/348*y[65]-5235/116*y[66]+75/29*y[67]-1075/29*y[69]
+6345/116*y[70]-1675/29*y[71]+490/29*y[72]+201/58*y[73]-225/58*y[75]-5235/232*y[76]+1360/87*y[77]+25/29*y[79]-1075/29*y[80]+2115/1
16*y[81]-1619/58*y[90]+30975/232*y[91]+32/29*y[92]-5740/29*y[93]-3285/29*y[94];
F104 := 143/58*y[21]+13/348*y[22]+2*y[23]+292/87*y[24]-119/29*y[25]-356/29*y[26]+138/145*y[27]+222/29*y[28]-1135/174*y[42]+43/36*y
[43]+1739/116*y[44]-3007/696*y[45]+1011/464*y[46]+2845/522*y[47]+2065/174*y[48]-3263/348*y[49]+25/522*y[50]+347/87*y[51]+119/58*y[
59]-285/116*y[60]+16/87*y[62]-275/174*y[63]-673/348*y[64]+287/348*y[65]-279/58*y[66]+6/29*y[67]-231/29*y[69]+873/116*y[70]-163/29*
y[71]+119/58*y[72]-12/145*y[73]+69/58*y[75]-279/116*y[76]+886/87*y[77]+2/29*y[79]-231/29*y[80]+291/116*y[81]+505/58*y[90]+4521/464
*y[91]-45/29*y[92]-13145/232*y[93]-79/58*y[94];
F105 := 85/29*y[21]-370/29*y[22]+105/4*y[23]-395/29*y[24]-180/29*y[25]-480/29*y[26]+90/29*y[27]+705/29*y[28]-185/29*y[42]+25/6*y[4
3]+855/29*y[44]+1105/116*y[45]+955/116*y[46]+175/87*y[47]+3165/58*y[48]-2615/58*y[49]-185/87*y[50]+560/29*y[51]+90/29*y[59]+75/29*
y[60]+320/29*y[62]-575/29*y[63]-320/29*y[64]+130/29*y[65]-540/29*y[66]+360/29*y[67]-375/29*y[69]+1395/58*y[70]-645/29*y[71]+90/29*
y[72]+30/29*y[73]+69/29*y[75]-270/29*y[76]+320/29*y[77]+120/29*y[79]-375/29*y[80]+465/58*y[81]+285/58*y[90]+11655/232*y[91]-235/29
*y[92]-2670/29*y[93]-825/58*y[94];
F106 := 4341/406*y[21]-8973/406*y[22]+333/14*y[23]-954/203*y[24]-3159/406*y[25]-3168/203*y[26]+99/1015*y[27]+3348/203*y[28]-93/406
*y[42]+132/7*y[43]+23031/406*y[44]+123/406*y[45]+4215/812*y[46]-195/203*y[47]+24891/406*y[48]-11457/203*y[49]+2811/406*y[50]+7479/
406*y[51]+4059/406*y[59]+3285/812*y[60]+3504/203*y[62]-5535/203*y[63]-6225/406*y[64]-360/203*y[65]-21825/812*y[66]+288/203*y[67]-3
345/203*y[69]+1539/58*y[70]-14517/406*y[71]+4059/406*y[72]+2589/2030*y[73]+6*y[74]-1773/290*y[75]-21825/1624*y[76]+3504/203*y[77]+
96/203*y[79]-4563/203*y[80]+513/58*y[81]-90297/2030*y[90]+358731/3248*y[91]-21414/1015*y[92]-116703/1624*y[93]-14250/203*y[94];
F107 := 500/203*y[21]+86/609*y[22]+82/7*y[23]-5524/609*y[24]-1168/203*y[25]-3076/203*y[26]+816/203*y[27]+4884/203*y[28]-11470/609*
y[42]+1640/63*y[43]+10594/203*y[44]-1882/609*y[45]+1517/203*y[46]+13228/1827*y[47]+15958/609*y[48]-11668/609*y[49]-15530/1827*y[50
]+8098/609*y[51]+410/203*y[59]-1495/203*y[60]+6848/609*y[62]+2920/609*y[63]-1628/609*y[64]-1916/609*y[65]-2025/203*y[66]-2304/203*
y[67]-4096/203*y[69]+369/29*y[70]-1208/203*y[71]+2440/203*y[72]-5484/1015*y[73]+654/145*y[75]-2025/406*y[76]+6848/609*y[77]-768/20
3*y[79]-4096/203*y[80]+123/29*y[81]-14362/1015*y[90]+6639/812*y[91]-7328/1015*y[92]-46531/406*y[93]+6816/203*y[94];
F108 := -5554/203*y[21]+11638/203*y[22]-348/7*y[23]+68/203*y[24]+3870/203*y[25]+6492/203*y[26]+1284/203*y[27]-5892/203*y[28]+2484/
203*y[42]-1340/21*y[43]-23124/203*y[44]+408/203*y[45]-3531/406*y[46]+80/609*y[47]-27738/203*y[48]+26770/203*y[49]-17410/609*y[50]-
8038/203*y[51]-4806/203*y[59]-1830/203*y[60]-7808/203*y[62]+14030/203*y[63]+8504/203*y[64]+2048/203*y[65]+13176/203*y[66]-8784/203
*y[67]+9150/203*y[69]-1872/29*y[70]+22698/203*y[71]-4806/203*y[72]-1776/203*y[73]+2526/145*y[75]+6588/203*y[76]-7808/203*y[77]-292
8/203*y[79]+9150/203*y[80]-624/29*y[81]+25320/203*y[90]-117423/406*y[91]+9272/203*y[92]+26433/203*y[93]+45880/203*y[94];
F109 := -317/203*y[21]-2428/609*y[22]+97/7*y[23]-9748/609*y[24]-255/203*y[25]+1640/203*y[26]+2334/1015*y[27]+1644/203*y[28]-4027/6
09*y[42]+701/63*y[43]+1146/203*y[44]+13147/1218*y[45]+4091/812*y[46]-1772/1827*y[47]+13537/609*y[48]-10447/609*y[49]-6869/1827*y[5
0]+4903/609*y[51]-61/203*y[59]+1445/406*y[60]+9248/609*y[62]-5960/609*y[63]-4202/609*y[64]-419/609*y[65]-2487/406*y[66]+3468/203*y
[67]-1278/203*y[69]+180/29*y[70]-2081/203*y[71]-61/203*y[72]+807/1015*y[73]-99/145*y[75]-2487/812*y[76]+9248/609*y[77]+1156/203*y[
79]-1278/203*y[80]+60/29*y[81]-10471/1015*y[90]+31671/1624*y[91]-8424/1015*y[92]-6575/812*y[93]-1632/203*y[94];
F110 := 969/203*y[21]-2391/203*y[22]+405/28*y[23]+2109/203*y[24]-4191/406*y[25]-7038/203*y[26]+1026/203*y[27]+1251/203*y[28]-804/2
03*y[42]+50/7*y[43]+12795/406*y[44]-2097/406*y[45]+2721/1624*y[46]-5427/406*y[47]+17753/406*y[48]-8598/203*y[49]+2168/203*y[50]+23
82/203*y[51]+1026/203*y[59]+710/203*y[60]+20*y[61]+864/203*y[62]-3075/203*y[63]-1293/406*y[64]+615/406*y[65]-8397/406*y[66]-9990/2
03*y[67]-1926/203*y[69]+1377/58*y[70]-2916/203*y[71]+1026/203*y[72]+1971/1015*y[73]-594/145*y[75]-8397/812*y[76]+864/203*y[77]-333
0/203*y[79]-1926/203*y[80]+459/58*y[81]-57879/2030*y[90]+87975/1624*y[91]-6348/1015*y[92]-35037/406*y[93]-10623/406*y[94];
F111 := -285/28*y[21]+15/14*y[22]+225/28*y[23]-30/7*y[24]+45/28*y[25]-270/7*y[26]+279/14*y[27]+135/7*y[28]-1215/28*y[42]+90/7*y[43
]-1125/28*y[44]+765/56*y[45]+585/112*y[46]-565/14*y[47]+5/28*y[48]+30/7*y[49]-265/28*y[50]+125/28*y[51]-135/28*y[59]+375/56*y[60]+
60/7*y[62]+100/7*y[63]+285/14*y[64]-75/28*y[65]+135/56*y[66]-1035/7*y[67]+345/14*y[69]+765/28*y[71]-135/28*y[72]-27/28*y[73]+27/4*
y[75]+135/112*y[76]+60/7*y[77]-345/7*y[79]+345/14*y[80]+1215/28*y[90]-42255/224*y[91]+585/7*y[92]+11475/112*y[93]+1005/14*y[94];
F112 := 2337/406*y[21]-9515/812*y[22]+573/28*y[23]-1475/203*y[24]-2385/406*y[25]-1788/203*y[26]+3177/1015*y[27]+2637/203*y[28]-371
6/203*y[42]+2119/84*y[43]+15741/812*y[44]+2483/1624*y[45]+16593/3248*y[46]-23687/1218*y[47]+15933/406*y[48]-32075/812*y[49]+7043/6
09*y[50]+1243/406*y[51]+1488/203*y[59]+1095/203*y[60]+7717/203*y[62]-5625/406*y[63]-5029/812*y[64]-4153/812*y[65]-15093/812*y[66]-
5706/203*y[67]-2430/203*y[69]+1755/116*y[70]-4197/203*y[71]+1488/203*y[72]+6903/2030*y[73]-351/58*y[75]-15093/1624*y[76]+4672/203*
y[77]-3729/203*y[79]-2430/203*y[80]+585/116*y[81]-85683/2030*y[90]+77769/1624*y[91]-741/1015*y[92]-17319/203*y[93]-8850/203*y[94];
F113 := -828/203*y[21]-2/203*y[22]+6/7*y[23]+1828/203*y[24]+648/203*y[25]-12192/203*y[26]+3852/203*y[27]-3060/203*y[28]-4322/203*y
[42]+565/21*y[43]-12735/203*y[44]+4066/203*y[45]-729/203*y[46]-40360/609*y[47]+3670/203*y[48]-6371/203*y[49]+15572/609*y[50]-972/2
03*y[51]+3243/203*y[59]+3645/203*y[60]+2560/203*y[62]-4600/203*y[63]+3182/203*y[64]+2084/203*y[65]-2493/203*y[66]-26352/203*y[67]+
6744/203*y[69]-135/29*y[70]+4758/203*y[71]+198/203*y[72]+6246/1015*y[73]-1818/145*y[75]-2493/406*y[76]+2560/203*y[77]-8784/203*y[7
9]+6744/203*y[80]-306/29*y[81]-112272/1015*y[90]+90207/812*y[91]-38748/1015*y[92]+4521/406*y[93]-6084/203*y[94];
F114 := -7055/812*y[21]+33869/2436*y[22]-353/28*y[23]-199/609*y[24]+4065/812*y[25]+3029/203*y[26]+813/2030*y[27]-2862/203*y[28]+20
777/2436*y[42]-4771/252*y[43]-7845/203*y[44]+13697/2436*y[45]-5137/1624*y[46]+8213/3654*y[47]-86831/2436*y[48]+84215/2436*y[49]-58
799/7308*y[50]-19409/2436*y[51]-6049/812*y[59]+1325/1624*y[60]-7624/609*y[62]+12935/1218*y[63]+18229/2436*y[64]+2449/609*y[65]+263
91/1624*y[66]+1404/203*y[67]+6007/406*y[69]-2025/116*y[70]+18271/812*y[71]-6049/812*y[72]-7491/4060*y[73]+2223/580*y[75]+26391/324
8*y[76]-7624/609*y[77]+468/203*y[79]+6007/406*y[80]-675/116*y[81]+122069/4060*y[90]-419613/6496*y[91]+4364/1015*y[92]+207985/3248*
y[93]+10564/203*y[94];
F115 := 1602/203*y[21]-967/203*y[22]+3/7*y[23]+788/203*y[24]-936/203*y[25]-930/203*y[26]+1818/1015*y[27]+360/203*y[28]+1010/203*y[
42]+313/42*y[43]+6543/406*y[44]+1945/406*y[45]+1979/812*y[46]+3172/609*y[47]+4894/203*y[48]-8639/406*y[49]+1213/609*y[50]+1201/203
*y[51]+1338/203*y[59]+825/203*y[60]+272/203*y[62]-5310/203*y[63]-1055/203*y[64]+3982/203*y[65]-2286/203*y[66]+11268/203*y[67]-1080
/203*y[69]+108/29*y[70]-3354/203*y[71]+1338/203*y[72]+3564/1015*y[73]-738/145*y[75]-1143/203*y[76]+272/203*y[77]+3756/203*y[79]-10
80/203*y[80]+36/29*y[81]-12477/1015*y[90]+67017/812*y[91]-26178/1015*y[92]-16545/406*y[93]-7046/203*y[94];
F116 := -9/5*y[29]+36/25*y[30]-42/25*y[31]+39/10*y[32]-7/5*y[33]+8/15*y[52]+62/5*y[53]-8/5*y[54]-16/5*y[55]-64/25*y[56]+22/5*y[57]
+24/5*y[58]+3/10*y[59]+6/5*y[62]+13/15*y[63]+8/5*y[64]-79/20*y[65]+17/2*y[66]-6*y[67]+76/5*y[68]-208/15*y[69]-13/4*y[70]+19/5*y[71
]-23/5*y[72]+13/10*y[73]+14/5*y[74]-12/25*y[75]+51/40*y[76]+16/3*y[77]-49/5*y[78]+46/5*y[79]+129/10*y[80]-3*y[81]-23/10*y[86]+18/5
*y[87]+23/5*y[88]+23/5*y[89];
F117 := 9/2*y[30]+9/2*y[31]+5/3*y[52]-5*y[54]-3*y[56]+15/2*y[57]+15*y[58]-15/4*y[59]+25/3*y[63]+5*y[64]+20*y[66]+55/2*y[67]-40*y[6
8]-40/3*y[69]+5*y[71]-10*y[72]+5/2*y[73]+35/4*y[74]-3/2*y[75]+15/4*y[76]+50/3*y[77]-15/2*y[78]+10*y[79]+5*y[80]-5/2*y[86]+5*y[87]+
5*y[88]+5*y[89];
F118 := 9/10*y[29]+42/25*y[30]-24/25*y[31]+3/10*y[32]-4/5*y[33]+2/5*y[52]+33/10*y[53]-6/5*y[54]+29/15*y[55]-58/25*y[56]+19/5*y[57]
+18/5*y[58]-19/10*y[59]+7/5*y[62]+12/5*y[63]+17/10*y[64]-19/10*y[65]+9*y[66]+19/2*y[67]-48/5*y[68]-57/5*y[69]-3/2*y[70]-9/10*y[71]
-8/15*y[72]-1/15*y[73]+161/60*y[74]-52/75*y[75]-7/60*y[76]+4*y[77]-103/30*y[78]+27/5*y[79]+34/5*y[80]-2/3*y[81]-8/5*y[86]+11/5*y[8
7]+26/5*y[88]+6/5*y[89];
F119 := 12*y[29]+32/5*y[30]+216/5*y[31]-6*y[32]-4*y[33]+16/3*y[52]-161*y[53]-16*y[54]-56/3*y[55]+92/5*y[56]-11*y[57]+48*y[58]-7*y[
59]-28*y[62]+146/3*y[63]-9*y[64]-12*y[65]+50*y[66]+60*y[67]-128*y[68]+154/3*y[69]+155/4*y[70]+33*y[71]-208/3*y[72]+109/3*y[73]+79/
3*y[74]-347/15*y[75]+103/12*y[76]+160/3*y[77]+26/3*y[78]+32*y[79]-96*y[80]+185/6*y[81]+12*y[86]-14*y[87]-4*y[88]+16*y[89];
F120 := 6*y[29]+16/5*y[30]+84/5*y[31]+3*y[32]-6*y[33]+8/3*y[52]-111/2*y[53]-8*y[54]-20*y[55]+66/5*y[56]-21/2*y[57]+24*y[58]-6*y[59
]-12*y[62]+76/3*y[63]-y[64]-9*y[65]+39*y[66]+30*y[67]-64*y[68]+2/3*y[69]+10*y[70]+21*y[71]-30*y[72]+15*y[73]+14*y[74]-42/5*y[75]+1
1/4*y[76]+80/3*y[77]+2*y[78]+16*y[79]-30*y[80]+13*y[81]-4*y[86]-12*y[87]+8*y[88]+8*y[89];
F121 := 12/5*y[29]-888/25*y[30]-624/25*y[31]-246/5*y[32]+176/5*y[33]-80*y[34]-12*y[35]+6*y[36]-40*y[37]-208/5*y[52]+949/5*y[53]+62
4/5*y[54]+544/15*y[55]+712/25*y[56]-471/5*y[57]-2356/15*y[58]-52/5*y[59]+25*y[60]+472/5*y[62]-728/5*y[63]-64/5*y[64]+713/5*y[65]-7
69/3*y[66]+260*y[67]-784/15*y[68]+3524/15*y[69]-109/2*y[70]-392/5*y[71]+3242/15*y[72]-1106/15*y[73]-2456/15*y[74]+3898/75*y[75]-90
1/30*y[76]-448/3*y[77]+2876/15*y[78]-848/5*y[79]+54/5*y[80]-154/3*y[81]+132/5*y[86]+356/5*y[87]-384/5*y[88]-712/15*y[89];
F122 := 3*y[29]-18/5*y[30]+39/10*y[31]-69/8*y[32]+5*y[33]-13*y[34]-2*y[35]+3/4*y[36]-13/2*y[37]-4*y[52]+25/4*y[53]+6*y[54]+4/3*y[5
5]+89/10*y[56]-45/2*y[57]-107/6*y[58]-55/16*y[59]+45/8*y[60]-5*y[61]+13*y[62]-45/4*y[63]-5/2*y[64]+305/16*y[65]-281/12*y[66]+205/4
*y[67]-106/3*y[68]+149/3*y[69]-37/4*y[70]+7*y[71]+115/6*y[72]-17/3*y[73]-325/24*y[74]+211/60*y[75]-223/96*y[76]-20/3*y[77]+163/6*y
[78]-20*y[79]-117/8*y[80]-49/24*y[81]+39/8*y[86]+11*y[87]-27/4*y[88]-37/12*y[89];
F123 := 36/5*y[29]-864/25*y[30]-162/25*y[31]-711/10*y[32]+228/5*y[33]-84*y[34]-10*y[35]-54*y[37]-184/5*y[52]+807/5*y[53]+672/5*y[5
4]+224/5*y[55]+936/25*y[56]-483/5*y[57]-796/5*y[58]-309/20*y[59]+35*y[60]+20*y[61]+516/5*y[62]-839/5*y[63]-42/5*y[64]+3831/20*y[65
]-577/2*y[66]+363*y[67]-704/5*y[68]+1504/5*y[69]-123/2*y[70]-336/5*y[71]+1062/5*y[72]-406/5*y[73]-1517/10*y[74]+1283/25*y[75]-899/
40*y[76]-128*y[77]+1066/5*y[78]-984/5*y[79]-171/10*y[80]-97/2*y[81]+417/10*y[86]+468/5*y[87]-357/5*y[88]-217/5*y[89];
F124 := 6/5*y[29]+186/25*y[30]+273/25*y[31]+87/5*y[32]-57/5*y[33]+16*y[34]+2*y[35]+3*y[36]+10*y[37]+148/15*y[52]-1287/20*y[53]-228
/5*y[54]-86/5*y[55]-39/25*y[56]+123/20*y[57]+184/5*y[58]+51/20*y[59]-35/4*y[60]-10*y[61]-89/5*y[62]+1661/30*y[63]-43/20*y[64]-537/
10*y[65]+321/4*y[66]-85*y[67]+226/5*y[68]-1691/30*y[69]+201/16*y[70]+691/20*y[71]-338/5*y[72]+561/20*y[73]+851/20*y[74]-1643/100*y
[75]+727/80*y[76]+136/3*y[77]-623/10*y[78]+296/5*y[79]-88/5*y[80]+157/8*y[81]-84/5*y[86]-369/10*y[87]+123/5*y[88]+38/5*y[89];
F125 := 54/5*y[29]+54/25*y[30]+387/25*y[31]-243/20*y[32]+27/5*y[33]+6*y[34]+3*y[35]-9*y[36]-9*y[37]+34/5*y[52]-369/10*y[53]-102/5*
y[54]-24/5*y[55]+204/25*y[56]-69/10*y[57]+26/5*y[58]-537/40*y[59]+5/2*y[60]+10*y[61]-96/5*y[62]+103/10*y[63]-18/5*y[64]+453/40*y[6
5]+15/4*y[66]+171/2*y[67]-576/5*y[68]+231/5*y[69]+81/8*y[70]-9/5*y[71]-19/10*y[72]+57/10*y[73]-231/20*y[74]-18/25*y[75]-267/80*y[7
6]+48*y[77]+129/5*y[78]-36/5*y[79]-873/20*y[80]+75/4*y[81]+141/20*y[86]-93/5*y[87]+99/10*y[88]+19/10*y[89];
F126 := 27/10*y[29]+36/25*y[30]+108/25*y[31]+27/5*y[32]-27/5*y[33]+6/5*y[52]-3/5*y[53]-18/5*y[54]-41/5*y[55]+36/25*y[56]+9/10*y[57
]+54/5*y[58]-21/5*y[59]+21/5*y[62]+51/5*y[63]+21/10*y[64]-129/20*y[65]+33/2*y[66]+27/2*y[67]-144/5*y[68]-51/5*y[69]-3/4*y[70]+33/1
0*y[71]-43/5*y[72]+23/10*y[73]+91/20*y[74]-2/25*y[75]+111/40*y[76]+12*y[77]-33/10*y[78]+1/5*y[79]+9/10*y[80]+2*y[81]-3/10*y[86]+3/
5*y[87]+33/5*y[88]+13/5*y[89];
F127 := -9/5*y[29]+306/25*y[30]+81/50*y[31]+207/5*y[32]-117/5*y[33]+51/2*y[34]+3/2*y[35]+27/4*y[36]+51/2*y[37]+66/5*y[52]-2349/40*
y[53]-348/5*y[54]-141/5*y[55]-294/25*y[56]+771/40*y[57]+593/10*y[58]+63/10*y[59]-75/4*y[60]-15*y[61]-153/10*y[62]+1869/20*y[63]-81
/40*y[64]-4413/40*y[65]+131*y[66]-393/2*y[67]+611/5*y[68]-2699/20*y[69]+729/32*y[70]+1677/40*y[71]-2067/20*y[72]+1707/40*y[73]+242
7/40*y[74]-4431/200*y[75]+2529/160*y[76]+62*y[77]-2421/20*y[78]+516/5*y[79]+63/20*y[80]+339/16*y[81]-621/20*y[86]-1113/20*y[87]+16
8/5*y[88]+131/10*y[89];
F128 := -12/5*y[29]+498/25*y[30]+24/25*y[31]+276/5*y[32]-156/5*y[33]+50*y[34]+6*y[35]+3*y[36]+34*y[37]+108/5*y[52]-783/10*y[53]-52
4/5*y[54]-188/5*y[55]-502/25*y[56]+367/10*y[57]+1256/15*y[58]+27/5*y[59]-55/2*y[60]-10*y[61]-262/5*y[62]+1969/15*y[63]+13/10*y[64]
-1481/10*y[65]+1183/6*y[66]-268*y[67]+2354/15*y[68]-2999/15*y[69]+243/8*y[70]+599/10*y[71]-729/5*y[72]+589/10*y[73]+879/10*y[74]-1
537/50*y[75]+723/40*y[76]+96*y[77]-837/5*y[78]+728/5*y[79]+51/5*y[80]+149/4*y[81]-187/5*y[86]-381/5*y[87]+324/5*y[88]+302/15*y[89]
;
F129 := 39/5*y[29]+294/25*y[30]+1419/50*y[31]+249/40*y[32]-33/5*y[33]+13*y[34]+3*y[35]-21/4*y[36]+13/2*y[37]+34/5*y[52]-477/5*y[53
]-172/5*y[54]-94/5*y[55]+263/50*y[56]+7/20*y[57]+1301/30*y[58]-489/80*y[59]-5/8*y[60]-5*y[61]-106/5*y[62]+3113/60*y[63]-47/20*y[64
]-2729/80*y[65]+1015/12*y[66]-17/4*y[67]-908/15*y[68]-659/30*y[69]+261/16*y[70]+749/20*y[71]-357/5*y[72]+609/20*y[73]+1793/40*y[74
]-493/25*y[75]+1371/160*y[76]+68*y[77]-171/5*y[78]+224/5*y[79]-1811/40*y[80]+109/4*y[81]-283/40*y[86]-291/10*y[87]+603/20*y[88]+11
29/60*y[89];
F130 := -66/5*y[29]+444/25*y[30]-588/25*y[31]+393/5*y[32]-198/5*y[33]+44*y[34]+12*y[36]+52*y[37]+64/5*y[52]-159/10*y[53]-512/5*y[5
4]-204/5*y[55]-706/25*y[56]+271/10*y[57]+1148/15*y[58]+126/5*y[59]-35*y[60]-40*y[61]-86/5*y[62]+1987/15*y[63]-11/10*y[64]-934/5*y[
65]+596/3*y[66]-382*y[67]+4712/15*y[68]-3917/15*y[69]+147/8*y[70]+647/10*y[71]-737/5*y[72]+577/10*y[73]+977/10*y[74]-1461/50*y[75]
+889/40*y[76]+48*y[77]-1061/5*y[78]+784/5*y[79]+328/5*y[80]+69/4*y[81]-211/5*y[86]-363/5*y[87]+192/5*y[88]+206/15*y[89];
F131 := 18/5*y[29]+1458/25*y[30]+639/25*y[31]+2619/20*y[32]-411/5*y[33]+138*y[34]+15*y[35]+93*y[37]+298/5*y[52]-1614/5*y[53]-1254/
5*y[54]-508/5*y[55]-942/25*y[56]+501/5*y[57]+1302/5*y[58]+621/40*y[59]-135/2*y[60]-30*y[61]-762/5*y[62]+3491/10*y[63]+3/10*y[64]-1
4889/40*y[65]+2097/4*y[66]-1287/2*y[67]+1548/5*y[68]-2398/5*y[69]+105*y[70]+1659/10*y[71]-4103/10*y[72]+842/5*y[73]+4973/20*y[74]-
4727/50*y[75]+4061/80*y[76]+256*y[77]-2042/5*y[78]+1908/5*y[79]-531/20*y[80]+106*y[81]-1653/20*y[86]-936/5*y[87]+1473/10*y[88]+653
/10*y[89];
F132 := 57/92*y[38]-3/2*y[39]+597/23*y[40]+1213/184*y[59]-551/69*y[60]-14/69*y[61]-471/46*y[62]+280/69*y[63]-1493/138*y[64]-1591/9
2*y[65]-890/23*y[66]-200/23*y[67]-1080/23*y[68]+577/23*y[69]+8755/184*y[70]+117/46*y[71]-1373/138*y[72]-422/69*y[73]+5825/276*y[74
]+415/46*y[75]+6599/552*y[76]-90/23*y[77]-205/69*y[78]-895/23*y[79]-1648/69*y[80]-216/23*y[81]-1061/138*y[82]-2807/276*y[83]-457/2
3*y[84]+7441/69*y[85]-514/23*y[90]+2813/46*y[91]+523/23*y[93]-6682/69*y[94];
F133 := 15/2*y[38]-45*y[40]-115/4*y[59]+20*y[60]+30*y[61]+30*y[62]+30*y[64]+105/2*y[65]+100*y[66]+75*y[67]+50*y[68]-70*y[69]-375/4
*y[70]+15*y[71]+5*y[72]+10*y[73]-75/2*y[74]-20*y[75]-65/4*y[76]+50*y[79]+60*y[80]+45/2*y[81]+21*y[82]+41/2*y[83]+28*y[84]-220*y[85
]-165*y[91]-30*y[93]+240*y[94];
F134 := -53/46*y[38]+294/23*y[40]+3589/276*y[59]-547/69*y[60]-2416/69*y[61]+267/46*y[62]+45/23*y[63]-2083/138*y[64]-999/46*y[65]-1
000/23*y[66]-287/23*y[67]-800/23*y[68]+930/23*y[69]+4905/184*y[70]-179/23*y[71]+725/138*y[72]-500/69*y[73]+835/276*y[74]+755/69*y[
75]+3095/552*y[76]-220/23*y[77]+1321/69*y[78]-2615/69*y[79]-1892/69*y[80]-297/46*y[81]-272/69*y[82]-1003/138*y[83]-898/69*y[84]+89
4/23*y[85]-86/23*y[90]+2335/46*y[91]+12*y[92]+315/23*y[93]-2320/23*y[94];
F135 := 285/23*y[38]-710/23*y[40]-205/138*y[59]+160/23*y[60]-10960/207*y[61]+350/23*y[62]+700/207*y[63]+160/23*y[64]+325/23*y[65]+
600/23*y[66]+140/23*y[67]-400/69*y[68]+1960/69*y[69]-1400/23*y[70]+520/69*y[71]+4580/207*y[72]-130/23*y[73]-1925/69*y[74]+260/69*y
[75]-695/69*y[76]-800/69*y[77]+4180/69*y[78]-420/23*y[79]+160/69*y[80]+165/23*y[81]+890/69*y[82]+455/69*y[83]+1468/69*y[84]-4060/2
3*y[85]-160/23*y[90]-1630/69*y[91]-120/23*y[93]+11240/207*y[94];
F136 := 45/46*y[38]+65/23*y[40]+1873/276*y[59]-226/69*y[60]-3848/207*y[61]-45/23*y[62]+140/207*y[63]-410/69*y[64]-445/46*y[65]-340
/23*y[66]-432/23*y[67]-80/69*y[68]+1082/69*y[69]+605/92*y[70]-172/69*y[71]+571/207*y[72]-72/23*y[73]+165/46*y[74]+305/69*y[75]+341
/276*y[76]-160/69*y[77]+248/23*y[78]-850/69*y[79]-296/23*y[80]-141/46*y[81]-121/69*y[82]-439/138*y[83]-34/23*y[84]+370/69*y[85]-32
/23*y[90]+2020/69*y[91]+206/23*y[93]-8516/207*y[94];
F137 := 33/92*y[38]+2*y[39]+201/46*y[40]+3777/184*y[59]-779/69*y[60]-1440/23*y[61]+269/138*y[62]+380/69*y[63]-413/23*y[64]-2887/92
*y[65]-1290/23*y[66]-1106/23*y[67]-940/23*y[68]+1501/23*y[69]+3725/184*y[70]-319/23*y[71]+1631/138*y[72]-760/69*y[73]-5/276*y[74]+
785/46*y[75]+2777/552*y[76]-40/23*y[77]+2858/69*y[78]-1075/23*y[79]-2920/69*y[80]-729/92*y[81]-141/46*y[82]-783/92*y[83]-175/23*y[
84]+173/23*y[85]-116/23*y[90]+1977/23*y[91]+8*y[92]+419/23*y[93]-9466/69*y[94];
F138 := -5/4*y[38]+15/2*y[40]+865/24*y[59]-35/3*y[60]-380/3*y[61]-15/2*y[62]-70/3*y[64]-165/4*y[65]-50*y[66]-110*y[67]+75*y[69]-25
/8*y[70]-20*y[71]+175/6*y[72]-55/3*y[73]+125/12*y[74]+125/6*y[75]-125/24*y[76]+230/3*y[78]-175/3*y[79]-160/3*y[80]-45/4*y[81]+7/6*
y[82]-115/12*y[83]-11/3*y[84]-5*y[85]+125*y[91]-25*y[93]-150*y[94];
F139 := 25/4*y[38]-75/2*y[40]+1075/24*y[59]-25/3*y[60]-200*y[61]+25/2*y[62]-80/3*y[64]-175/4*y[65]-50*y[66]-125*y[67]+125*y[69]-47
5/8*y[70]-25*y[71]+325/6*y[72]-25*y[73]-125/12*y[74]+185/6*y[75]-125/8*y[76]+400/3*y[78]-205/3*y[79]-200/3*y[80]-15/4*y[81]+65/6*y
[82]-35/4*y[83]+145/3*y[84]-875/3*y[85]+125*y[91]-25*y[93]-150*y[94];
F140 := -585/46*y[38]-270/23*y[40]+225/92*y[59]-25/23*y[60]-708/23*y[61]+687/46*y[62]+245/23*y[63]-257/46*y[64]-609/46*y[65]-180/2
3*y[66]+579/23*y[67]-420/23*y[68]+1138/23*y[69]-3195/184*y[70]+477/23*y[71]+331/46*y[72]+16/23*y[73]-2335/92*y[74]+135/23*y[75]+25
7/184*y[76]-380/23*y[77]+341/23*y[78]+195/23*y[79]-16/23*y[80]-99/46*y[81]+26/23*y[82]-91/46*y[83]+258/23*y[84]-3290/23*y[85]-90/2
3*y[90]+1407/46*y[91]-12*y[92]+657/23*y[93]-436/23*y[94];
F141 := 609/184*y[38]-9/2*y[39]+4023/92*y[40]+3881/368*y[59]-429/46*y[60]-378/23*y[61]+173/92*y[62]+85/23*y[63]-318/23*y[64]-4167/
184*y[65]-1365/23*y[66]-675/23*y[67]-1230/23*y[68]+2049/46*y[69]+19335/368*y[70]-873/46*y[71]+33/92*y[72]-363/46*y[73]+1175/184*y[
74]+1105/92*y[75]+5021/368*y[76]-390/23*y[77]+215/23*y[78]-2505/46*y[79]-796/23*y[80]-2313/184*y[81]-1289/92*y[82]-1503/184*y[83]-
1699/46*y[84]+9089/46*y[85]-234/23*y[90]+3603/46*y[91]+201/46*y[93]-2739/23*y[94];
F142 := -3/14*y[46]+24/7*y[48]-36/7*y[49]+24/7*y[50]+9/14*y[86]+18/7*y[87]+27/7*y[88]-3*y[89]+60*y[95];
F143 := 11/10*y[60]+8/5*y[61]-57/5*y[62]-y[63]+21/5*y[64]+33/10*y[66]-171/5*y[67]+24/5*y[68]-3*y[69]-9/5*y[76]+63/5*y[80]-9/10*y[8
1]-27*y[86]-108/5*y[87]+18/5*y[88]+6*y[89]-144/5*y[90]-27/5*y[91]+18/5*y[92]+63/5*y[93]-96/5*y[94]-42*y[95];
F144 := 1/6*y[60]-2/3*y[61]-4*y[62]+2*y[64]+1/2*y[66]-12*y[67]-2*y[68]-1/2*y[76]+6*y[80]+y[81]-35/2*y[86]-28/3*y[87]+11*y[88]+5*y[
89]-10*y[90]-13/2*y[91]+12*y[92]+11*y[93]-76/3*y[94]-70/3*y[95];
F145 := 57/10*y[60]-24/5*y[61]-204/5*y[62]+102/5*y[64]+171/10*y[66]-612/5*y[67]-72/5*y[68]-18/5*y[76]+276/5*y[80]-54/5*y[81]-207/2
*y[86]-486/5*y[87]+81/5*y[88]+33*y[89]-648/5*y[90]-9/5*y[91]-24/5*y[92]+36/5*y[93]-192/5*y[94]-84*y[95];
F146 := -y[59]+2/3*y[60]+4/3*y[61]+2*y[66]+4*y[68]-3*y[70]-y[76]+2*y[81]+10/3*y[87]+4*y[91]+2*y[93]-20/3*y[94]-140/3*y[95];
F147 := 17/3*y[60]-38/3*y[61]-16*y[62]+18*y[64]+17*y[66]-48*y[67]-38*y[68]+3*y[76]+54*y[80]-21*y[81]-80*y[86]-119*y[87]+4*y[88]+20
*y[89]-102*y[90]+39*y[91]-36*y[92]-6*y[93]+32*y[94]+70*y[95];
F148 := -1/2*y[1]+1/2*y[2]-15/4*y[4]-1/4*y[8]+1/5*y[9]+3/4*y[11]-1/2*y[12]+14*y[97]+35*y[98]+6*y[99]+14/5*y[100]+105/2*y[102];
F149 := 3*y[1]+2*y[2]-15/2*y[4]-5/2*y[8]-1/5*y[9]-y[10]+3/2*y[11]-y[12]-y[13]+56*y[97]+20*y[98]-6*y[99]+56/5*y[100]+30*y[101]+195*
y[102];
F150 := -8/3*y[3]-5/3*y[5]-y[15]+1/3*y[16]+2/3*y[17]-1/6*y[18]+y[19]-2/3*y[20]+24*y[96]-38/3*y[97]+37/3*y[98]+19*y[99]+50/3*y[100]
;
F151 := -5/3*y[2]-8/3*y[3]-5*y[5]-3*y[15]-4/3*y[17]+7/6*y[18]+3*y[19]-2*y[20]+42*y[96]-154/3*y[97]-79/3*y[98]+27*y[99]+70/3*y[100]
;
F152 := 2*y[4]+2/3*y[5]+y[21]-5/3*y[22]+y[23]-2*y[101]-34*y[102];
F153 := 5/3*y[5]-6*y[6]+y[30]+y[31]-40/3*y[97]-40/3*y[98]-8/3*y[100];
F154 := -9/5*y[7]-1/10*y[8]-4/5*y[9]+4/5*y[10]+9/10*y[11]-2/5*y[12]+2*y[13]-2/5*y[41]-135/2*y[96]+24*y[103]-33*y[104]+21*y[105]-45
*y[106]+12*y[107]+60*y[108]+10*y[109]+20*y[110]-27/2*y[111];
F155 := -3/5*y[7]-7/10*y[8]-3/5*y[9]+3/5*y[10]+3/10*y[11]+1/5*y[12]+y[13]+6/5*y[41]-135/2*y[96]-12*y[103]-6*y[104]+12*y[105]-15*y[
106]+9*y[107]+45*y[108]-5*y[109]-10*y[110]-9/2*y[111];
F156 := 17/56*y[8]-85/84*y[9]-7/24*y[10]-27/14*y[11]+6/7*y[12]+127/84*y[13]+257/840*y[14]+71/28*y[15]-47/60*y[16]+13/28*y[17]-67/1
68*y[18]-27/14*y[19]+y[20]-31/56*y[21]+41/56*y[22]+13/16*y[23]+199/84*y[24]-115/56*y[25]+3/14*y[26]-97/28*y[27]+25/14*y[28]-223/28
*y[42]+39/7*y[43]-191/56*y[44]+3/16*y[45]+167/224*y[46]+47/42*y[47]-13/3*y[48]+125/28*y[49]-4/3*y[50]-9/14*y[51]+1665/56*y[96]-38/
7*y[97]-515/28*y[98]-117/14*y[99]-164/35*y[100]+1863/112*y[105]+45/2*y[106]+627/28*y[107]-711/14*y[108]+997/56*y[109]+35/2*y[110]+
99/28*y[111];
F157 := 3/2*y[8]+1/5*y[9]-1/2*y[10]-3*y[13]+7/10*y[14]-y[15]+1/5*y[16]+y[17]-1/2*y[18]-1/2*y[21]-3/2*y[22]+9/4*y[23]+y[24]-1/2*y[2
5]+12*y[26]-3*y[27]-6*y[28]-3*y[42]+3*y[43]-3/2*y[44]+3/4*y[45]+3/8*y[46]-6*y[47]-9/2*y[96]+45*y[98]+18*y[99]+72/5*y[100]-36*y[106
]-36*y[107]+72*y[108]-45/2*y[109]+18*y[110]+9*y[111];
F158 := 6/7*y[8]-97/105*y[9]-1/3*y[10]-6/7*y[11]-2/7*y[12]+53/21*y[13]+38/105*y[14]+11/7*y[15]-7/15*y[16]+10/7*y[17]-23/42*y[18]-6
/7*y[19]-5/14*y[21]+12/7*y[22]-y[23]+26/21*y[24]+1/7*y[25]+24/7*y[26]-38/7*y[27]+46/7*y[28]-80/7*y[42]+78/7*y[43]-11/7*y[44]+13/14
*y[46]+47/21*y[47]-17/3*y[48]+31/7*y[49]+1/3*y[50]-9/7*y[51]+117/7*y[96]-118/7*y[97]-205/7*y[98]+9/7*y[99]+386/35*y[100]+9/14*y[10
5]-27*y[106]+30/7*y[107]-144/7*y[108]+76/7*y[109]+26*y[110]+18/7*y[111];
F159 := 7/16*y[8]-31/120*y[9]+1/48*y[10]-3/4*y[11]+53/24*y[13]+49/240*y[14]+3/8*y[15]-19/120*y[16]-3/8*y[17]+1/48*y[18]-3/4*y[19]+
43/16*y[21]-21/16*y[22]-67/32*y[23]+11/24*y[24]+21/16*y[25]+3/2*y[26]-11/8*y[27]+11/4*y[28]-17/8*y[42]+9/8*y[43]+29/16*y[44]-45/32
*y[45]-5/64*y[46]+101/24*y[47]-7/3*y[48]+5/4*y[49]+2/3*y[50]-1/2*y[51]+171/16*y[96]-2*y[97]-31/8*y[98]+9/4*y[99]+5*y[100]-9/2*y[10
5]+51/2*y[106]+27/4*y[107]-57/2*y[108]-29/16*y[109]-37/4*y[110]+39/8*y[111];
F160 := 53/56*y[8]-13/84*y[9]+5/24*y[10]-15/14*y[11]+1/7*y[12]+223/84*y[13]+149/840*y[14]+27/28*y[15]-1/12*y[16]-27/28*y[17]+53/16
8*y[18]-15/14*y[19]+185/56*y[21]-83/56*y[22]-47/16*y[23]-17/84*y[24]+129/56*y[25]-3/14*y[26]-1/28*y[27]+31/14*y[28]+41/28*y[42]-18
/7*y[43]+205/56*y[44]-33/16*y[45]-125/224*y[46]+127/21*y[47]-7/3*y[48]+29/28*y[49]+2/3*y[50]-5/14*y[51]+477/56*y[96]+52/7*y[97]+25
/28*y[98]-9/14*y[99]+178/35*y[100]-813/112*y[105]+105/2*y[106]+171/28*y[107]-423/14*y[108]-535/56*y[109]-101/2*y[110]+111/28*y[111
];
F161 := -27/56*y[8]-27/140*y[9]-1/8*y[10]-9/14*y[11]+2/7*y[12]+25/28*y[13]+13/280*y[14]+5/28*y[15]+19/20*y[16]-5/28*y[17]+5/56*y[1
8]-9/14*y[19]+97/56*y[21]-103/56*y[22]-15/16*y[23]-9/28*y[24]+83/56*y[25]+18/7*y[26]-9/28*y[27]-15/14*y[28]-51/28*y[42]+45/28*y[43
]+291/56*y[44]-33/16*y[45]+37/224*y[46]+103/28*y[47]-3/7*y[49]+2/7*y[51]-999/56*y[96]+132/7*y[97]+519/28*y[98]-81/14*y[99]+6/35*y[
100]-309/56*y[105]+18*y[106]-9/7*y[107]-24/7*y[108]-615/56*y[109]-57/2*y[110]+201/28*y[111];
F162 := 25/8*y[8]+143/60*y[9]+7/24*y[10]-3/2*y[11]+23/12*y[13]+1/120*y[14]-17/4*y[15]+19/12*y[16]-19/4*y[17]+13/24*y[18]-3/2*y[19]
+89/8*y[21]-63/8*y[22]-61/16*y[23]-97/12*y[24]+61/8*y[25]+3/2*y[26]+31/4*y[27]+5/2*y[28]+97/4*y[42]-19*y[43]+41/8*y[44]-51/16*y[45
]-153/32*y[46]+55/6*y[47]+7/3*y[48]-35/4*y[49]+22/3*y[50]-1/2*y[51]+9/8*y[96]-34*y[97]+101/4*y[98]+135/2*y[99]+272/5*y[100]-981/16
*y[105]+261/2*y[106]-93/4*y[107]-27/2*y[108]-755/8*y[109]-211/2*y[110]+111/4*y[111];
F163 := 7/3*y[8]+163/45*y[9]+1/9*y[10]-y[11]+1/9*y[13]-17/45*y[14]-17/3*y[15]+23/9*y[16]-16/3*y[17]+11/18*y[18]-y[19]+79/6*y[21]-9
*y[22]-26/3*y[23]-56/9*y[24]+26/3*y[25]+2*y[26]+38/3*y[27]-22/3*y[28]+92/3*y[42]-23*y[43]+17/3*y[44]-3*y[45]-65/12*y[46]+61/9*y[47
]+56/9*y[48]-43/3*y[49]+92/9*y[50]-2*y[51]-6*y[96]-146/3*y[97]+211/3*y[98]+99*y[99]+1078/15*y[100]-333/4*y[105]+124*y[106]-42*y[10
7]+10*y[108]-332/3*y[109]-250/3*y[110]+44*y[111];
F164 := 19/28*y[8]+449/210*y[9]-5/12*y[10]-3/7*y[11]-1/7*y[12]-31/42*y[13]-113/420*y[14]-31/14*y[15]+47/30*y[16]-53/14*y[17]+103/8
4*y[18]-3/7*y[19]+219/28*y[21]-221/28*y[22]-25/8*y[23]-79/42*y[24]+107/28*y[25]-9/7*y[26]+109/14*y[27]-61/7*y[28]+235/14*y[42]-80/
7*y[43]+83/28*y[44]-15/8*y[45]-319/112*y[46]+55/21*y[47]+5/3*y[48]-95/14*y[49]+17/3*y[50]-22/7*y[51]+675/28*y[96]-164/7*y[97]+971/
14*y[98]+477/7*y[99]+2104/35*y[100]-2397/56*y[105]+63*y[106]-327/14*y[107]+12/7*y[108]-1661/28*y[109]-49*y[110]+333/14*y[111];
F165 := 17/8*y[8]+37/20*y[9]+5/8*y[10]+1/2*y[11]-25/12*y[13]-79/120*y[14]-67/12*y[15]+21/20*y[16]-41/12*y[17]+7/8*y[18]+3/2*y[19]+
107/24*y[21]-31/8*y[22]-5/16*y[23]-89/12*y[24]+119/24*y[25]+3/2*y[26]+31/4*y[27]-23/2*y[28]+81/4*y[42]-20*y[43]+25/8*y[44]-27/16*y
[45]-89/32*y[46]-5/6*y[47]+25/3*y[48]-39/4*y[49]+10/3*y[50]+3/2*y[51]-207/8*y[96]-26*y[97]+181/4*y[98]+87/2*y[99]+88/5*y[100]-177/
16*y[105]+93/2*y[106]-33/4*y[107]+177/2*y[108]-395/8*y[109]-163/2*y[110]-33/4*y[111];
F166 := -113/168*y[8]+2321/1260*y[9]-17/72*y[10]+31/14*y[11]-3/7*y[12]-1447/252*y[13]-2321/2520*y[14]-109/28*y[15]+43/36*y[16]-31/
28*y[17]-29/504*y[18]+17/14*y[19]+y[20]+61/56*y[21]-59/56*y[22]-85/48*y[23]+377/252*y[24]+33/56*y[25]-5/14*y[26]+457/84*y[27]-769/
42*y[28]+919/84*y[42]-65/7*y[43]-1201/168*y[44]+55/16*y[45]-359/672*y[46]-1397/126*y[47]+85/9*y[48]-821/84*y[49]+22/9*y[50]-13/14*
y[51]-843/56*y[96]-1042/21*y[97]+5123/84*y[98]+783/14*y[99]+2108/105*y[100]-417/112*y[105]-89/2*y[106]-513/28*y[107]+1465/14*y[108
]-3389/168*y[109]+197/6*y[110]+31/28*y[111];
F167 := -1/4*y[8]-1/10*y[9]-1/4*y[10]-1/2*y[13]-1/20*y[14]+1/2*y[15]-1/10*y[16]+1/2*y[17]-1/4*y[18]-1/4*y[21]+1/4*y[22]+1/8*y[23]+
3/2*y[24]-3/4*y[25]+y[26]-1/2*y[27]-2*y[28]-7/2*y[42]+7/2*y[43]-11/4*y[44]+11/8*y[45]+7/16*y[46]-2*y[47]-9/4*y[96]-6*y[97]+15/2*y[
98]+6*y[99]+6/5*y[100]-12*y[106]-3*y[107]+6*y[108]+15/4*y[109]+15*y[110]+15/2*y[111];
F168 := 1/28*y[8]+8/21*y[9]+1/12*y[10]+3/14*y[11]+1/14*y[12]-37/42*y[13]-181/840*y[14]-25/28*y[15]+4/15*y[16]-17/28*y[17]+23/168*y
[18]+3/14*y[19]+13/28*y[21]-47/28*y[22]+5/8*y[23]-131/84*y[24]+47/56*y[25]+39/28*y[26]+19/14*y[27]-23/14*y[28]+20/7*y[42]-219/56*y
[43]+1/56*y[44]-3/8*y[45]-73/224*y[46]-31/168*y[47]+13/6*y[48]-125/56*y[49]+2/3*y[50]+9/28*y[51]-45/7*y[96]-23/7*y[97]+373/28*y[98
]+45/7*y[99]-23/35*y[100]-1065/224*y[105]+51/4*y[106]-627/56*y[107]+711/28*y[108]-251/28*y[109]-28*y[110]+45/28*y[111];
F169 := 13/8*y[14]-1/2*y[16]+25/16*y[17]-65/64*y[18]-15/8*y[19]-5/16*y[20]+5/2*y[29]+25/8*y[30]-17/8*y[31]-55/16*y[32]+55/16*y[33]
+25/24*y[35]-15/8*y[36]-5/8*y[37]-25/8*y[52]-875/64*y[53]+105/8*y[54]-5/8*y[55]+83/16*y[56]-445/64*y[57]-15/8*y[58]-25/8*y[97]-345
/8*y[98]-75/8*y[99]+95/8*y[100]-275/4*y[103]+325/8*y[104];
F170 := 17/10*y[14]-y[15]+2/5*y[16]+13/4*y[17]-29/16*y[18]-3/2*y[19]-1/4*y[20]+y[29]+37/10*y[30]-37/10*y[31]-19/4*y[32]+19/4*y[33]
+5/6*y[35]-3/2*y[36]-1/2*y[37]-5/2*y[52]-263/16*y[53]+21/2*y[54]-5/2*y[55]+139/20*y[56]-145/16*y[57]-3/2*y[58]+15/2*y[97]-107/2*y[
98]-45/2*y[99]+7/2*y[100]-47*y[103]+61/2*y[104];
F171 := -3/5*y[14]-2*y[17]+y[18]+2*y[29]-8/5*y[30]+8/5*y[31]+4*y[32]-4*y[33]+7/2*y[53]-2*y[56]+5/2*y[57]-12*y[97]+24*y[98]+14*y[99
]+4*y[100]+8*y[103]-8*y[104];
F172 := -2*y[14]-7/2*y[17]+15/8*y[18]+3/2*y[19]+y[20]-3*y[30]+3*y[31]+9/2*y[32]-9/2*y[33]-4/3*y[35]+3/2*y[36]+y[37]+3*y[52]+117/8*
y[53]-11*y[54]+3*y[55]-15/2*y[56]+87/8*y[57]+4*y[58]-21*y[97]+39*y[98]+27*y[99]+3*y[100]+54*y[103]-39*y[104];
F173 := 2/5*y[14]-y[15]+1/5*y[16]+y[29]+2/5*y[30]-2/5*y[31]-y[32]-7/2*y[53]+2*y[55]-2/5*y[56]+1/2*y[57]+10*y[97]-y[98]-5*y[99]+2*y
[100];
F174 := -5/4*y[14]-1/5*y[16]-21/8*y[17]+61/32*y[18]+9/4*y[19]-3/8*y[20]-9/4*y[30]+9/4*y[31]+27/8*y[32]-27/8*y[33]-3/4*y[35]-3/4*y[
36]+9/4*y[37]+13/4*y[52]+351/32*y[53]-45/4*y[54]+9/4*y[55]-219/40*y[56]+249/32*y[57]+7/4*y[58]+21/4*y[97]+237/4*y[98]+63/4*y[99]-3
/4*y[100]+63/2*y[103]-81/4*y[104];
F175 := -39/40*y[14]-3/10*y[16]-35/16*y[17]+75/64*y[18]+9/8*y[19]-1/16*y[20]-99/40*y[30]+99/40*y[31]+45/16*y[32]-45/16*y[33]-y[34]
-11/24*y[35]+9/8*y[36]-1/8*y[37]+11/8*y[52]+585/64*y[53]-43/8*y[54]+15/8*y[55]-357/80*y[56]+399/64*y[57]+5/8*y[58]-45/8*y[97]+219/
8*y[98]+105/8*y[99]-21/8*y[100]+105/4*y[103]-135/8*y[104];
F176 := -30*y[22]+y[23]+10/3*y[25]+20*y[26]-16/5*y[27]-64/5*y[29]-2248/75*y[30]-344/25*y[31]+87/5*y[32]-98/5*y[33]-62/15*y[35]+127
/5*y[36]+16/3*y[37]-3*y[38]+201/25*y[39]-299/5*y[40]+y[59]-68/3*y[62]+8*y[63]+79/15*y[64]-2/3*y[65]-22/3*y[66]-74*y[67]-68/3*y[68]
+92/3*y[69]+11*y[70]+15*y[71]+11/3*y[72]-19/5*y[73]+14/3*y[74]+137/75*y[75]-y[76]-16/3*y[77]-4*y[78]-46/3*y[79]-4*y[80]-34/15*y[81
]-2852/15*y[97]-350/3*y[98]+1462/15*y[99]+6508/75*y[100]-276/5*y[101]+260*y[102]-101/3*y[105]-848/3*y[106]-1976/15*y[107]+728/3*y[
108]-158/3*y[109]+160/3*y[110]+152/15*y[111];
F177 := -131/4*y[22]+y[24]+7/2*y[25]+24*y[26]-27/5*y[27]-79/5*y[29]-2573/75*y[30]-397/25*y[31]+387/20*y[32]-209/10*y[33]-2/3*y[34]
-76/15*y[35]+147/5*y[36]+41/5*y[37]-5*y[38]+47/5*y[39]-66*y[40]+3/8*y[59]-151/6*y[62]+31/3*y[63]+63/10*y[64]-3/4*y[65]-8*y[66]-78*
y[67]-30*y[68]+38*y[69]+49/4*y[70]+19*y[71]+4*y[72]-67/15*y[73]+59/12*y[74]+107/50*y[75]-3/8*y[76]-8*y[77]-5*y[78]-271/15*y[79]-25
/6*y[80]-53/20*y[81]-3223/15*y[97]-709/6*y[98]+566/5*y[99]+7457/75*y[100]-334/5*y[101]+263*y[102]-81/2*y[105]-310*y[106]-724/5*y[1
07]+260*y[108]-184/3*y[109]+160/3*y[110]+66/5*y[111];
F178 := 5/4*y[22]+1/3*y[26]-2/3*y[27]+y[28]+1/3*y[29]+8/5*y[30]+2/5*y[31]-3/4*y[32]+7/6*y[33]+2/9*y[34]+2/9*y[35]-2*y[36]+7/9*y[37
]-5/6*y[38]-1/5*y[39]+7/3*y[40]-5/24*y[59]+11/9*y[62]-2/9*y[63]+7/36*y[65]-1/3*y[66]+17/6*y[67]-1/9*y[69]-11/12*y[70]-y[71]+1/6*y[
72]+1/18*y[73]-35/36*y[74]+1/5*y[75]+5/24*y[76]-4/9*y[77]+1/3*y[78]+7/9*y[79]+1/2*y[80]+23/3*y[97]+37/6*y[98]-14/3*y[99]-27/5*y[10
0]-2/3*y[101]-55/3*y[102]-5/6*y[105]+55/3*y[106]+13/3*y[107]-16*y[108]+10/9*y[109]-40/9*y[110]+4/3*y[111];
F179 := -225/2*y[22]+25/2*y[25]+90*y[26]-18*y[27]-57*y[29]-604/5*y[30]-276/5*y[31]+135/2*y[32]-73*y[33]-17*y[35]+207/2*y[36]+28*y[
37]-15*y[38]+166/5*y[39]-234*y[40]+5/4*y[59]-175/2*y[62]+35*y[63]+21*y[64]-5/2*y[65]-30*y[66]-535/2*y[67]-100*y[68]+135*y[69]+85/2
*y[70]+135/2*y[71]+15*y[72]-33/2*y[73]+35/2*y[74]+41/5*y[75]-5/4*y[76]-30*y[77]-35/2*y[78]-65*y[79]-15*y[80]-19/2*y[81]-756*y[97]-
410*y[98]+396*y[99]+1724/5*y[100]-216*y[101]+990*y[102]-145*y[105]-1080*y[106]-502*y[107]+890*y[108]-210*y[109]+180*y[110]+46*y[11
1];
F180 := 35/4*y[22]-5/4*y[25]-3*y[26]+7/2*y[29]+26/3*y[30]+23/5*y[31]-9/2*y[32]+5*y[33]+2/3*y[34]+7/6*y[35]-27/4*y[36]-y[37]+1/2*y[
38]-14/5*y[39]+18*y[40]-3/8*y[59]+89/12*y[62]-25/12*y[63]-3/2*y[64]+2*y[66]+93/4*y[67]+6*y[68]-33/4*y[69]-29/8*y[70]-19/4*y[71]-y[
72]+17/12*y[73]-13/6*y[74]-7/10*y[75]+3/8*y[76]+2*y[77]+5/4*y[78]+14/3*y[79]+17/12*y[80]+5/8*y[81]+185/3*y[97]+265/6*y[98]-59/2*y[
99]-403/15*y[100]+14*y[101]-77*y[102]+15/2*y[105]+88*y[106]+41*y[107]-83*y[108]+55/3*y[109]-58/3*y[110]-3*y[111];
F181 := -y[21]+45/2*y[22]-7/2*y[25]-18*y[26]+18/5*y[27]+51/5*y[29]+524/25*y[30]+288/25*y[31]-129/10*y[32]+63/5*y[33]+13/5*y[35]-17
1/10*y[36]-24/5*y[37]+5*y[38]-6*y[39]+42*y[40]-3/4*y[59]+33/2*y[62]-6*y[63]-21/5*y[64]+1/2*y[65]+6*y[66]+117/2*y[67]+12*y[68]-24*y
[69]-6*y[70]-21/2*y[71]-3*y[72]+27/10*y[73]-3/2*y[74]-39/25*y[75]+3/4*y[76]+6*y[77]+5/2*y[78]+53/5*y[79]+2*y[80]+8/5*y[81]+724/5*y
[97]+94*y[98]-344/5*y[99]-1436/25*y[100]+246/5*y[101]-152*y[102]+27*y[105]+192*y[106]+486/5*y[107]-162*y[108]+42*y[109]-36*y[110]-
54/5*y[111];
F182 := y[21]-105*y[22]+12*y[25]+84*y[26]-96/5*y[27]-276/5*y[29]-2834/25*y[30]-1362/25*y[31]+63*y[32]-66*y[33]-82/5*y[35]+483/5*y[
36]+152/5*y[37]-15*y[38]+777/25*y[39]-1083/5*y[40]+2*y[61]-84*y[62]+34*y[63]+99/5*y[64]-2*y[65]-28*y[66]-246*y[67]-98*y[68]+130*y[
69]+42*y[70]+69*y[71]+13*y[72]-81/5*y[73]+18*y[74]+39/5*y[75]-32*y[77]-18*y[78]-314/5*y[79]-14*y[80]-9*y[81]-716*y[97]-374*y[98]+3
78*y[99]+1636/5*y[100]-210*y[101]+882*y[102]-132*y[105]-1008*y[106]-2292/5*y[107]+828*y[108]-198*y[109]+168*y[110]+42*y[111];
F183 := 100*y[22]-35/3*y[25]-80*y[26]+20*y[27]+54*y[29]+536/5*y[30]+268/5*y[31]-61*y[32]+62*y[33]+16*y[35]-92*y[36]-92/3*y[37]+15*
y[38]-148/5*y[39]+202*y[40]+235/3*y[62]-100/3*y[63]-58/3*y[64]+5/3*y[65]+80/3*y[66]+235*y[67]+280/3*y[68]-380/3*y[69]-75/2*y[70]-6
5*y[71]-40/3*y[72]+15*y[73]-40/3*y[74]-22/3*y[75]+100/3*y[77]+15*y[78]+178/3*y[79]+40/3*y[80]+25/3*y[81]+680*y[97]+1040/3*y[98]-10
90/3*y[99]-312*y[100]+220*y[101]-740*y[102]+370/3*y[105]+2860/3*y[106]+1304/3*y[107]-2380/3*y[108]+580/3*y[109]-440/3*y[110]-104/3
*y[111];
F184 := -165/4*y[22]+9/2*y[25]+36*y[26]-42/5*y[27]-22*y[29]-692/15*y[30]-551/25*y[31]+513/20*y[32]-271/10*y[33]+2/3*y[34]-98/15*y[
35]+39*y[36]+62/5*y[37]-7*y[38]+308/25*y[39]-432/5*y[40]-100/3*y[62]+41/3*y[63]+79/10*y[64]-y[65]-12*y[66]-195/2*y[67]-40*y[68]+54
*y[69]+65/4*y[70]+55/2*y[71]+6*y[72]-41/6*y[73]+85/12*y[74]+84/25*y[75]-14*y[77]-7*y[78]-392/15*y[79]-16/3*y[80]-18/5*y[81]-4307/1
5*y[97]-893/6*y[98]+1503/10*y[99]+9673/75*y[100]-416/5*y[101]+358*y[102]-55*y[105]-405*y[106]-909/5*y[107]+320*y[108]-224/3*y[109]
+224/3*y[110]+94/5*y[111];
F185 := -125*y[22]+y[23]+13*y[25]+100*y[26]-116/5*y[27]-334/5*y[29]-10288/75*y[30]-1624/25*y[31]+377/5*y[32]-398/5*y[33]-302/15*y[
35]+587/5*y[36]+36*y[37]-17*y[38]+936/25*y[39]-1294/5*y[40]-101*y[62]+124/3*y[63]+118/5*y[64]-7/3*y[65]-32*y[66]-289*y[67]-120*y[6
8]+472/3*y[69]+99/2*y[70]+85*y[71]+16*y[72]-99/5*y[73]+23*y[74]+234/25*y[75]-116/3*y[77]-21*y[78]-230/3*y[79]-52/3*y[80]-53/5*y[81
]-12872/15*y[97]-1312/3*y[98]+2294/5*y[99]+29848/75*y[100]-1236/5*y[101]+1056*y[102]-158*y[105]-1216*y[106]-2732/5*y[107]+996*y[10
8]-236*y[109]+200*y[110]+244/5*y[111];
F186 := 125/4*y[22]-5/2*y[25]-15*y[26]+3*y[27]+17*y[29]+529/15*y[30]+83/5*y[31]-81/4*y[32]+43/2*y[33]+2/3*y[34]+17/3*y[35]-63/2*y[
36]-7*y[37]-5/2*y[38]-47/5*y[39]+63*y[40]+80/3*y[62]-65/6*y[63]-11/2*y[64]+5*y[66]+135/2*y[67]+30*y[68]-75/2*y[69]-55/4*y[70]-25*y
[71]-5/2*y[72]+14/3*y[73]-95/12*y[74]-17/10*y[75]+10*y[77]+5*y[78]+62/3*y[79]+20/3*y[80]+2*y[81]+668/3*y[97]+595/6*y[98]-131*y[99]
-1702/15*y[100]+56*y[101]-245*y[102]+25*y[105]+335*y[106]+133*y[107]-300*y[108]+190/3*y[109]-160/3*y[110]-2*y[111];
F187 := -29*y[22]+y[24]+11/4*y[25]+28*y[26]-37/5*y[27]-163/10*y[29]-2408/75*y[30]-397/25*y[31]+171/10*y[32]-87/5*y[33]-49/10*y[35]
+543/20*y[36]+158/15*y[37]-9/2*y[38]+44/5*y[39]-62*y[40]-1/4*y[59]-95/4*y[62]+29/3*y[63]+29/5*y[64]-1/6*y[65]-9*y[66]-269/4*y[67]-
30*y[68]+119/3*y[69]+11*y[70]+79/4*y[71]+9/2*y[72]-101/20*y[73]+5*y[74]+137/50*y[75]+1/4*y[76]-31/3*y[77]-19/4*y[78]-547/30*y[79]-
11/3*y[80]-53/20*y[81]-2953/15*y[97]-583/6*y[98]+1037/10*y[99]+6707/75*y[100]-299/5*y[101]+256*y[102]-43*y[105]-273*y[106]-644/5*y
[107]+215*y[108]-53*y[109]+38*y[110]+71/5*y[111];
F188 := -255/2*y[22]+27/2*y[25]+90*y[26]-18*y[27]-63*y[29]-702/5*y[30]-306/5*y[31]+153/2*y[32]-85*y[33]-2*y[34]-21*y[35]+243/2*y[3
6]+30*y[37]-10*y[38]+186/5*y[39]-264*y[40]+5/4*y[59]-205/2*y[62]+40*y[63]+23*y[64]-5/2*y[65]-30*y[66]-585/2*y[67]-120*y[68]+150*y[
69]+105/2*y[70]+165/2*y[71]+15*y[72]-39/2*y[73]+55/2*y[74]+43/5*y[75]-5/4*y[76]-30*y[77]-45/2*y[78]-77*y[79]-20*y[80]-10*y[81]-854
*y[97]-440*y[98]+464*y[99]+2046/5*y[100]-228*y[101]+1150*y[102]-145*y[105]-1280*y[106]-562*y[107]+1070*y[108]-230*y[109]+220*y[110
]+40*y[111];
F189 := 5/4*y[22]+8/3*y[26]-4/3*y[27]-1/3*y[29]+22/15*y[30]-3/5*y[31]-3/4*y[32]+11/6*y[33]+4/9*y[34]+1/9*y[35]-3/2*y[36]+14/9*y[37
]-7/6*y[38]-1/5*y[39]+8/3*y[40]-1/6*y[59]+17/18*y[62]-1/9*y[63]+1/18*y[65]-2/3*y[66]+8/3*y[67]+10/9*y[69]-5/6*y[70]-1/2*y[71]+1/3*
y[72]+1/9*y[73]-43/36*y[74]+1/10*y[75]+1/6*y[76]-14/9*y[77]+1/6*y[78]+8/9*y[79]+2/3*y[80]+9*y[97]+15/2*y[98]-35/6*y[99]-97/15*y[10
0]-10/3*y[101]-86/3*y[102]-5/3*y[105]+59/3*y[106]+17/3*y[107]-22*y[108]+20/9*y[109]-44/9*y[110]+2/3*y[111];
F190 := -75/4*y[22]+5/2*y[25]+65/3*y[26]-19/3*y[27]-34/3*y[29]-296/15*y[30]-12*y[31]+45/4*y[32]-61/6*y[33]+10/9*y[34]-29/9*y[35]+3
3/2*y[36]+89/9*y[37]-20/3*y[38]+6*y[39]-115/3*y[40]-5/12*y[59]-125/9*y[62]+65/9*y[63]+4*y[64]-10/9*y[65]-20/3*y[66]-275/6*y[67]-20
*y[68]+250/9*y[69]+20/3*y[70]+25/2*y[71]+10/3*y[72]-49/18*y[73]+5/36*y[74]+17/10*y[75]+5/12*y[76]-80/9*y[77]-10/3*y[78]-97/9*y[79]
-5/6*y[80]-2*y[81]-121*y[97]-115/2*y[98]+188/3*y[99]+797/15*y[100]-160/3*y[101]+325/3*y[102]-95/3*y[105]-475/3*y[106]-247/3*y[107]
+120*y[108]-310/9*y[109]+160/9*y[110]+38/3*y[111];
F191 := -65/2*y[22]+15/4*y[25]+80/3*y[26]-19/3*y[27]+y[28]-101/6*y[29]-523/15*y[30]-17*y[31]+39/2*y[32]-62/3*y[33]+1/9*y[34]-91/18
*y[35]+121/4*y[36]+80/9*y[37]-65/12*y[38]+93/10*y[39]-193/3*y[40]+5/24*y[59]-905/36*y[62]+95/9*y[63]+25/4*y[64]-25/36*y[65]-55/6*y
[66]-925/12*y[67]-30*y[68]+370/9*y[69]+35/3*y[70]+20*y[71]+55/12*y[72]-85/18*y[73]+35/9*y[74]+5/2*y[75]-5/24*y[76]-95/9*y[77]-55/1
2*y[78]-341/18*y[79]-25/6*y[80]-21/8*y[81]-652/3*y[97]-665/6*y[98]+347/3*y[99]+1498/15*y[100]-202/3*y[101]+745/3*y[102]-125/3*y[10
5]-925/3*y[106]-430/3*y[107]+255*y[108]-535/9*y[109]+430/9*y[110]+44/3*y[111];
F192 := 25*y[38]-3*y[39]-15*y[40]-3*y[82]+3*y[83]+y[84]+25*y[85]+45*y[101]+275*y[102];
F193 := 2*y[43]-2*y[44]+2*y[45]-2/3*y[47]-4/3*y[48]+2/3*y[50]-2/3*y[51]+12*y[96]+12*y[103]-6*y[104]-56*y[112];
F194 := 4*y[41]+7*y[43]-9*y[44]+3*y[45]-y[46]-5*y[47]-5*y[48]+5*y[50]-5*y[51]+27*y[96]+72*y[103]-45*y[104]-168*y[112];
F195 := 231/8*y[44]-39/2*y[45]-13/3*y[46]-365/12*y[47]-15/2*y[49]+61/2*y[50]-83/6*y[51]-91/3*y[52]+39*y[53]+15*y[54]+25/3*y[55]-6*
y[56]-75/2*y[57]-42*y[58]-545/24*y[59]+175/18*y[60]+995/18*y[61]-95/3*y[62]-215/18*y[63]+11/6*y[64]+175/12*y[65]-5/2*y[66]-45/2*y[
67]-5/2*y[68]+15/2*y[69]+25/8*y[70]+145/6*y[72]-85/12*y[73]-135/4*y[74]+233/30*y[75]-65/6*y[76]-35/3*y[77]-15/4*y[78]+91/2*y[79]+3
5/6*y[80]-5/4*y[81]+3/2*y[86]-215/24*y[87]-243/4*y[88]+137/12*y[89]+13*y[97]+365/2*y[98]+99/2*y[99]+73/5*y[100]+685/2*y[103]-2265/
8*y[104]+605/12*y[105]-1115/24*y[106]+1901/24*y[107]-605/3*y[108]+445/3*y[109]+410*y[110]+737/12*y[111];
F196 := -33*y[44]+75/4*y[45]+8/3*y[46]+95/6*y[47]+3*y[49]-19*y[50]+23/3*y[51]+268/15*y[52]-192/5*y[53]-12/5*y[54]-16/15*y[55]+18/5
*y[56]+27*y[57]+138/5*y[58]+197/12*y[59]-49/9*y[60]-329/9*y[61]+107/6*y[62]+62/9*y[63]-11/30*y[64]-55/6*y[65]+5*y[66]+51/2*y[67]-7
*y[68]-13/4*y[70]-46/3*y[72]+221/30*y[73]+49/2*y[74]-25/3*y[75]+14/3*y[76]+46/3*y[77]-1/2*y[78]-119/5*y[79]-14/3*y[80]+3/2*y[81]-3
/2*y[86]+26/3*y[87]+45*y[88]-13/3*y[89]-23*y[97]-116*y[98]-18*y[99]-29/5*y[100]-265*y[103]+213*y[104]-97/3*y[105]+32/3*y[106]-1259
/30*y[107]+893/6*y[108]-463/6*y[109]-301*y[110]-743/15*y[111]-14*y[112];
F197 := 47/2*y[44]-31/2*y[45]-59/18*y[46]-230/9*y[47]-6*y[49]+74/3*y[50]-106/9*y[51]-220/9*y[52]+25*y[53]+12*y[54]+70/9*y[55]-24/5
*y[56]-30*y[57]-32*y[58]-335/18*y[59]+230/27*y[60]+1210/27*y[61]-445/18*y[62]-280/27*y[63]+29/18*y[64]+115/9*y[65]-10/3*y[66]-35/2
*y[67]-10/3*y[68]+10*y[69]+5/3*y[70]+170/9*y[72]-49/9*y[73]-80/3*y[74]+283/45*y[75]-155/18*y[76]-110/9*y[77]-10/3*y[78]+113/3*y[79
]+40/9*y[80]+2*y[86]-125/18*y[87]-51*y[88]+77/9*y[89]-5/3*y[97]+415/3*y[98]+45*y[99]+41/3*y[100]+845/3*y[103]-465/2*y[104]+395/9*y
[105]-635/18*y[106]+1097/18*y[107]-1355/9*y[108]+1045/9*y[109]+920/3*y[110]+419/9*y[111]+70/3*y[112];
F198 := 15*y[44]-54/5*y[45]-41/15*y[46]-277/15*y[47]-y[48]-4*y[49]+94/5*y[50]-44/5*y[51]-274/15*y[52]+84/5*y[53]+42/5*y[54]+34/5*y
[55]-92/25*y[56]-23*y[57]-124/5*y[58]-27/2*y[59]+19/3*y[60]+101/3*y[61]-37/2*y[62]-8*y[63]+9/10*y[64]+28/3*y[65]-3*y[66]-27/2*y[67
]-y[68]+8*y[69]+3/2*y[70]+43/3*y[72]-58/15*y[73]-61/3*y[74]+109/25*y[75]-20/3*y[76]-22/3*y[77]-7/3*y[78]+419/15*y[79]+2*y[80]+11/1
0*y[86]-11/2*y[87]-194/5*y[88]+106/15*y[89]-17/5*y[97]+103*y[98]+177/5*y[99]+273/25*y[100]+211*y[103]-174*y[104]+193/6*y[105]-167/
6*y[106]+668/15*y[107]-667/6*y[108]+521/6*y[109]+227*y[110]+1079/30*y[111]+14*y[112];
F199 := -57/8*y[44]+33/8*y[45]+3/4*y[46]+y[47]-3*y[50]-1/3*y[52]+15/2*y[53]+9*y[54]+2*y[55]-6/5*y[56]+15/2*y[57]+6*y[58]+5/2*y[59]
-5/2*y[60]-25/6*y[61]-5/4*y[62]+10/3*y[63]+3/4*y[64]-25/12*y[65]+15/2*y[66]+75/4*y[67]-15/2*y[68]-10*y[69]+5/4*y[70]-25/6*y[72]+5/
3*y[73]+25/3*y[74]-2*y[75]+5/6*y[76]+10/3*y[77]-10/3*y[78]-3*y[79]+5/6*y[80]+3/4*y[81]-5/2*y[86]-15/8*y[87]+55/4*y[88]-5/12*y[89]-
13*y[97]-25*y[98]+3*y[99]+17/5*y[100]-215/6*y[103]+845/24*y[104]-65/12*y[105]-785/24*y[106]-277/24*y[107]+425/6*y[108]-5/2*y[109]-
80/3*y[110]-17/6*y[111]+70/3*y[112];
F200 := -103/2*y[44]+31*y[45]+91/18*y[46]+307/9*y[47]+8*y[49]-112/3*y[50]+152/9*y[51]+1504/45*y[52]-232/5*y[53]-32/5*y[54]-238/45*
y[55]+32/5*y[56]+49*y[57]+268/5*y[58]+269/9*y[59]-364/27*y[60]-1832/27*y[61]+617/18*y[62]+431/27*y[63]-13/18*y[64]-155/9*y[65]+32/
3*y[66]+103/2*y[67]-16/3*y[68]-15*y[69]-29/6*y[70]-268/9*y[72]+442/45*y[73]+139/3*y[74]-551/45*y[75]+110/9*y[76]+178/9*y[77]+y[78]
-53*y[79]-71/9*y[80]+3/2*y[81]-5*y[86]+175/18*y[87]+83*y[88]-103/9*y[89]-107/3*y[97]-677/3*y[98]-47*y[99]-49/3*y[100]-445*y[103]+2
203/6*y[104]-1091/18*y[105]+583/18*y[106]-8741/90*y[107]+2635/9*y[108]-1433/9*y[109]-1520/3*y[110]-2897/45*y[111]-70/3*y[112];
F201 := -381/8*y[44]+1113/40*y[45]+241/60*y[46]+503/15*y[47]+6*y[49]-161/5*y[50]+238/15*y[51]+469/15*y[52]-411/10*y[53]-9*y[54]-64
/15*y[55]+138/25*y[56]+87/2*y[57]+234/5*y[58]+163/6*y[59]-215/18*y[60]-1117/18*y[61]+379/12*y[62]+134/9*y[63]-61/60*y[64]-203/12*y
[65]+21/2*y[66]+165/4*y[67]-1/2*y[68]-14*y[69]-19/4*y[70]-161/6*y[72]+136/15*y[73]+41*y[74]-853/75*y[75]+32/3*y[76]+64/3*y[77]+2*y
[78]-252/5*y[79]-49/6*y[80]+5/4*y[81]-27/5*y[86]+187/24*y[87]+1479/20*y[88]-581/60*y[89]-142/5*y[97]-206*y[98]-228/5*y[99]-382/25*
y[100]-803/2*y[103]+2667/8*y[104]-709/12*y[105]+631/24*y[106]-10349/120*y[107]+772/3*y[108]-446/3*y[109]-451*y[110]-872/15*y[111]-
56*y[112];
F202 := y[43]-30*y[44]+1467/80*y[45]+349/120*y[46]+2663/120*y[47]+21/4*y[49]-473/20*y[50]+689/60*y[51]+347/15*y[52]-177/5*y[53]-51
/5*y[54]-127/30*y[55]+207/50*y[56]+30*y[57]+329/10*y[58]+907/48*y[59]-68/9*y[60]-791/18*y[61]+565/24*y[62]+319/36*y[63]-121/120*y[
64]-133/12*y[65]+3*y[66]+165/8*y[67]+1/2*y[68]-19/4*y[69]-53/16*y[70]-56/3*y[72]+703/120*y[73]+229/8*y[74]-2129/300*y[75]+47/6*y[7
6]+85/6*y[77]+13/8*y[78]-689/20*y[79]-35/6*y[80]+3/4*y[81]-33/10*y[86]+173/24*y[87]+1023/20*y[88]-457/60*y[89]-74/5*y[97]-553/4*y[
98]-699/20*y[99]-329/25*y[100]-284*y[103]+465/2*y[104]-229/6*y[105]+437/24*y[106]-6871/120*y[107]+485/3*y[108]-304/3*y[109]-625/2*
y[110]-5819/120*y[111]-21*y[112];
F203 := -45/2*y[44]+51/4*y[45]+5/3*y[46]+89/6*y[47]+3*y[49]-15*y[50]+23/3*y[51]+226/15*y[52]-129/5*y[53]-34/5*y[54]-22/15*y[55]+14
/5*y[56]+19*y[57]+106/5*y[58]+151/12*y[59]-44/9*y[60]-262/9*y[61]+47/3*y[62]+52/9*y[63]-8/15*y[64]-22/3*y[65]+2*y[66]+15*y[67]-2*y
[69]-11/4*y[70]-y[71]-37/3*y[72]+119/30*y[73]+39/2*y[74]-74/15*y[75]+5*y[76]+32/3*y[77]+1/2*y[78]-114/5*y[79]-13/3*y[80]+5/6*y[81]
-3*y[86]+4*y[87]+34*y[88]-14/3*y[89]-14*y[97]-93*y[98]-21*y[99]-46/5*y[100]-190*y[103]+311/2*y[104]-151/6*y[105]+25/3*y[106]-548/1
5*y[107]+326/3*y[108]-190/3*y[109]-212*y[110]-1019/30*y[111]-28/3*y[112];
F204 := 18*y[44]-9*y[45]+6*y[47]+18*y[53]-4*y[55]-y[59]+5*y[62]+2*y[63]-y[64]-4*y[65]-9*y[67]-6*y[69]+3*y[70]-2*y[74]+2/5*y[75]+y[
76]-4*y[77]+2*y[78]-6*y[79]+2*y[80]-y[81]+18*y[97]-18*y[98]-18*y[99]-18/5*y[100]-10*y[103]+10*y[104]+2*y[105]-12*y[106]-6*y[107]+1
2*y[108]-12*y[109]+36*y[110]-28*y[112];
F205 := -3/2*y[44]+1/2*y[45]-4/3*y[52]+12*y[53]+4*y[54]-14/9*y[60]+2/9*y[61]-7/3*y[62]+22/9*y[63]+1/3*y[64]-y[65]+14/3*y[66]+7*y[6
7]-2/3*y[68]-22/3*y[69]-y[86]-5/2*y[87]+2*y[88]+11*y[103]-7/2*y[104]-13/2*y[106]-5/2*y[107]+20*y[108]+20*y[110]+10*y[111];
F206 := -y[44]+2*y[47]+14*y[53]-4/3*y[55]-16/9*y[60]-8/9*y[61]-5/3*y[62]+26/9*y[63]+1/3*y[64]-4/3*y[65]+16/3*y[66]+7*y[67]+8/3*y[6
8]-26/3*y[69]-2/3*y[74]+2/15*y[75]+1/3*y[76]-4/3*y[77]+2/3*y[78]-2*y[79]+2/3*y[80]-1/3*y[81]-y[87]+2*y[88]-2/3*y[89]+6*y[97]-6*y[9
8]-6*y[99]-6/5*y[100]+10/3*y[103]+5/3*y[104]-5/3*y[105]+y[106]-7*y[107]+22*y[108]-14/3*y[109]+32/3*y[110]+10*y[111]-28/3*y[112];
F207 := 9/2*y[44]-9/4*y[45]+3/2*y[47]+12*y[53]-8/3*y[55]-7/12*y[59]-2/3*y[60]+4/3*y[63]-1/3*y[64]-3/2*y[65]+2*y[66]-6*y[69]+7/4*y[
70]-y[71]+2/3*y[72]-1/6*y[73]-7/6*y[74]+4/15*y[75]+7/6*y[78]-2*y[79]+2/3*y[80]-1/2*y[81]-1/3*y[87]+2*y[88]+9*y[97]-6*y[99]+3/5*y[1
00]+5/3*y[103]+5/6*y[104]-5/2*y[105]-14/3*y[106]-7/3*y[107]+14/3*y[108]-14/3*y[109]+64/3*y[110]+11/6*y[111]-14/3*y[112];
F208 := -y[43]+6*y[44]-63/20*y[45]-1/30*y[46]+13/30*y[47]+7/5*y[50]-11/15*y[51]-4/5*y[52]+42/5*y[53]-4/5*y[54]-34/15*y[55]-16/25*y
[56]-y[57]-12/5*y[58]-19/12*y[59]+4/9*y[60]+26/9*y[61]-5/6*y[62]-5/9*y[63]-11/30*y[64]-9/2*y[67]+2*y[68]-3*y[69]+5/4*y[70]+4/3*y[7
2]-9/10*y[73]-17/6*y[74]+71/75*y[75]-1/3*y[76]-2/3*y[77]+5/6*y[78]+1/5*y[79]+4/3*y[80]-2/3*y[81]+4/5*y[86]-1/2*y[87]-17/5*y[88]+1/
5*y[89]+64/5*y[97]+13*y[98]-19/5*y[99]+44/25*y[100]+24*y[103]-19*y[104]-y[105]+17/2*y[106]+33/10*y[107]-24*y[108]+34*y[110]+47/10*
y[111]+28/3*y[112];
F209 := -y[42]-3/2*y[44]+81/80*y[45]+77/120*y[46]+409/120*y[47]+3/4*y[49]-59/20*y[50]+67/60*y[51]+47/15*y[52]-7/5*y[54]-5/2*y[55]+
21/50*y[56]+9/2*y[57]+39/10*y[58]+31/16*y[59]-8/9*y[60]-101/18*y[61]+73/24*y[62]+49/36*y[63]-29/120*y[64]-23/12*y[65]+y[66]+9/8*y[
67]-1/2*y[68]-9/4*y[69]+1/16*y[70]-2*y[72]+61/120*y[73]+73/24*y[74]-69/100*y[75]+11/12*y[76]+13/6*y[77]+17/24*y[78]-101/20*y[79]+1
/6*y[80]-1/4*y[81]+3/5*y[86]+13/8*y[87]+149/20*y[88]-71/60*y[89]+61/10*y[97]-53/4*y[98]-147/20*y[99]+1/50*y[100]-211/6*y[103]+86/3
*y[104]-25/3*y[105]+251/24*y[106]-661/120*y[107]+32/3*y[108]-17*y[109]-215/6*y[110]-989/120*y[111]+14/3*y[112];
F210 := 3*y[44]-9/5*y[45]-7/30*y[46]-37/15*y[47]-y[48]+14/5*y[50]-32/15*y[51]-44/15*y[52]+24/5*y[53]+12/5*y[54]+2/15*y[55]-12/25*y
[56]-3*y[57]-24/5*y[58]-7/3*y[59]+8/9*y[60]+46/9*y[61]-19/6*y[62]-7/9*y[63]+7/30*y[64]+5/6*y[65]-3/2*y[67]-2*y[68]+y[69]+1/2*y[70]
+5/3*y[72]-8/15*y[73]-3*y[74]+77/75*y[75]-5/6*y[76]-2/3*y[77]-y[78]+23/5*y[79]+4/3*y[80]+3/5*y[86]-1/3*y[87]-24/5*y[88]+16/15*y[89
]+23/5*y[97]+19*y[98]+27/5*y[99]+113/25*y[100]+31*y[103]-26*y[104]+17/3*y[105]-22/3*y[106]+113/15*y[107]-44/3*y[108]+40/3*y[109]+4
2*y[110]+67/15*y[111]+14*y[112];
F211 := -6*y[44]+21/5*y[45]+14/15*y[46]+58/15*y[47]-16/5*y[50]+8/15*y[51]+64/15*y[52]-48/5*y[53]-44/15*y[55]+48/25*y[56]+6*y[57]+2
4/5*y[58]+3*y[59]-8/9*y[60]-64/9*y[61]+11/3*y[62]+10/9*y[63]+1/15*y[64]-2*y[65]+3*y[67]+2*y[69]-2*y[70]-4*y[72]+16/15*y[73]+14/3*y
[74]-38/75*y[75]+4/3*y[76]+4/3*y[77]-2/3*y[78]-22/5*y[79]+2/3*y[80]+1/3*y[81]+8/5*y[86]+14/3*y[87]+36/5*y[88]-8/5*y[89]+18/5*y[97]
-18*y[98]-18/5*y[99]+78/25*y[100]-182/3*y[103]+134/3*y[104]-6*y[105]+44/3*y[106]-58/15*y[107]+52/3*y[108]-40/3*y[109]-196/3*y[110]
-152/15*y[111]+28/3*y[112];
F212 := -3/2*y[44]+1/2*y[45]+8/3*y[52]-16*y[53]-8*y[54]+2/3*y[59]+16/9*y[60]-16/9*y[61]+11/3*y[62]-26/9*y[63]-1/3*y[64]+y[65]-16/3
*y[66]-11*y[67]+16/3*y[68]+26/3*y[69]-2*y[70]+y[86]+5/2*y[87]-3*y[88]-y[89]-62/3*y[103]+55/6*y[104]+91/6*y[106]+29/6*y[107]-83/3*y
[108]-7/3*y[109]-94/3*y[110]-37/3*y[111];
F213 := -7*y[44]+3*y[45]+8/3*y[52]-24*y[53]-8*y[54]+5/3*y[59]+20/9*y[60]-20/9*y[61]+10/3*y[62]-40/9*y[63]+2/3*y[64]+10/3*y[65]-20/
3*y[66]-10*y[67]+20/3*y[68]+40/3*y[69]-5*y[70]+3*y[86]+5*y[87]-4*y[88]-4/3*y[89]-80/3*y[103]+35/3*y[104]+5/3*y[105]+85/3*y[106]+29
/3*y[107]-100/3*y[108]-160/3*y[110]-44/3*y[111];
F214 := -y[42]+111/4*y[44]-687/40*y[45]-41/15*y[46]-1183/60*y[47]-9/2*y[49]+213/10*y[50]-289/30*y[51]-103/5*y[52]+333/10*y[53]+37/
5*y[54]+19/5*y[55]-87/25*y[56]-57/2*y[57]-149/5*y[58]-407/24*y[59]+20/3*y[60]+119/3*y[61]-21*y[62]-8*y[63]+3/5*y[64]+59/6*y[65]-3*
y[66]-21*y[67]+2*y[68]+3*y[69]+27/8*y[70]+101/6*y[72]-111/20*y[73]-103/4*y[74]+159/25*y[75]-7*y[76]-38/3*y[77]-3/4*y[78]+152/5*y[7
9]+9/2*y[80]-3/4*y[81]+31/10*y[86]-13/2*y[87]-234/5*y[88]+106/15*y[89]+63/5*y[97]+247/2*y[98]+299/10*y[99]+243/25*y[100]+787/3*y[1
03]-2563/12*y[104]+413/12*y[105]-53/3*y[106]+1493/30*y[107]-445/3*y[108]+89*y[109]+872/3*y[110]+2699/60*y[111]+14*y[112];
F215 := -1/4*y[65]+2*y[77]-y[78]+y[79]+1/2*y[80]-1/4*y[81]+1/10*y[82]-1/20*y[83]-9/5*y[84]+7*y[85]+3/4*y[91]-3/4*y[93]-1/2*y[94]+1
2*y[102]+2*y[105]+5/4*y[106]+7/4*y[107]+y[108]-2*y[110]-1/4*y[111];
F216 := 1/4*y[59]-y[60]+67/16*y[63]-1/4*y[64]+25/32*y[65]-3*y[66]+201/16*y[69]+3/4*y[70]+53/8*y[71]-53/8*y[72]+7/4*y[73]-3/5*y[75]
+17/4*y[76]-23/2*y[77]-27/4*y[80]+9/16*y[81]-3/16*y[82]+103/32*y[83]+337/40*y[84]-207/8*y[85]+25/4*y[90]-187/32*y[91]-29/32*y[93]+
161/16*y[94]+9*y[101]-171/4*y[102]-113/4*y[105]-405/32*y[106]-173/32*y[107]-451/16*y[108]+419/16*y[109]+371/8*y[110]+461/32*y[111]
;
F217 := 3/4*y[59]-1/2*y[60]+43/48*y[63]-3/4*y[64]-5/32*y[65]-3/2*y[66]+43/16*y[69]+9/4*y[70]+37/24*y[71]-37/24*y[72]+11/12*y[73]-4
/5*y[75]+2/3*y[76]-7/6*y[77]-43/12*y[80]+1/48*y[81]-71/240*y[82]+331/480*y[83]+257/120*y[84]-21/8*y[85]+11/12*y[90]+37/96*y[91]-1/
2*y[92]-421/96*y[93]+49/48*y[94]-53/4*y[102]-23/3*y[105]-365/96*y[106]-341/96*y[107]-379/48*y[108]+211/48*y[109]+193/8*y[110]+677/
96*y[111];
F218 := 1/2*y[59]-2*y[60]+47/8*y[63]-1/2*y[64]+45/16*y[65]-6*y[66]+141/8*y[69]+3/2*y[70]+33/4*y[71]-33/4*y[72]+3/2*y[73]+6*y[76]-3
*y[77]-27/2*y[80]-3/8*y[81]+1/8*y[82]+51/16*y[83]+69/20*y[84]-27/4*y[85]+21/2*y[90]-87/16*y[91]-129/16*y[93]+101/8*y[94]-6*y[101]-
111/2*y[102]-53/2*y[105]-505/16*y[106]+79/16*y[107]-271/8*y[108]+359/8*y[109]+351/4*y[110]+305/16*y[111];
F219 := 1/2*y[59]-1/4*y[60]-2*y[61]+y[62]+5/16*y[63]-1/2*y[64]-25/32*y[65]-9/16*y[69]-3/8*y[71]+3/8*y[72]+3/2*y[77]-3/4*y[80]-3/16
*y[81]-13/80*y[82]-3/32*y[83]-21/40*y[84]+27/8*y[85]+75/32*y[91]-15/32*y[93]-45/16*y[94]+21/4*y[102]-13/8*y[105]+125/32*y[106]+37/
32*y[107]-133/16*y[108]-15/16*y[109]+13/8*y[110]+59/32*y[111];
F220 := -5/2*y[60]+55/8*y[63]+y[64]+5/16*y[65]+45/8*y[69]+15/4*y[71]-15/4*y[72]+15/4*y[76]-15*y[77]-15/2*y[80]+3/8*y[81]-31/40*y[8
2]+15/16*y[83]+21/4*y[84]-135/4*y[85]+3/2*y[90]-135/16*y[91]+3/2*y[92]+195/16*y[93]+45/8*y[94]-105/2*y[102]-55/4*y[105]-265/16*y[1
06]+151/16*y[107]-175/8*y[108]+135/8*y[109]+235/4*y[110]-31/16*y[111];
F221 := 5/3*y[59]-5/2*y[60]+35/12*y[63]-5/3*y[64]+25/24*y[65]-15/2*y[66]+35/4*y[69]+5*y[70]+5/2*y[71]-5/2*y[72]+10/3*y[76]-10*y[77
]-35/3*y[80]-5/12*y[81]+5/12*y[82]+5/8*y[83]+7/2*y[84]-45/2*y[85]+5/8*y[91]-15/8*y[93]+5/12*y[94]-35*y[102]-235/12*y[105]-125/24*y
[106]+35/24*y[107]-155/12*y[108]+65/4*y[109]+155/6*y[110]-35/24*y[111];
F222 := -1/6*y[59]+1/4*y[60]-17/48*y[63]+1/6*y[64]+5/96*y[65]+1/2*y[66]+y[67]-2*y[68]-9/16*y[69]-3/8*y[71]+3/8*y[72]-1/3*y[76]+3/2
*y[77]+11/12*y[80]-1/48*y[81]-7/240*y[82]-3/32*y[83]-21/40*y[84]+27/8*y[85]+19/32*y[91]-15/32*y[93]-23/48*y[94]+21/4*y[102]+47/24*
y[105]-25/96*y[106]+31/96*y[107]+17/48*y[108]-31/16*y[109]+7/24*y[110]-31/96*y[111];
F223 := -2/3*y[59]+y[60]-13/24*y[63]+2/3*y[64]+25/48*y[65]+1/2*y[66]+27/8*y[69]-2*y[70]+1/4*y[71]-1/4*y[72]-1/12*y[76]-y[77]+13/6*
y[80]+7/24*y[81]+61/120*y[82]+1/16*y[83]+7/20*y[84]-9/4*y[85]-1/2*y[90]-69/16*y[91]+3/2*y[92]+77/16*y[93]+41/24*y[94]-7/2*y[102]+1
6/3*y[105]+115/48*y[106]+83/48*y[107]+229/24*y[108]-7/8*y[109]-49/12*y[110]-11/48*y[111];
F224 := 1/2*y[60]-5/4*y[63]-3/8*y[65]+3/2*y[66]-15/4*y[69]-3/2*y[71]+1/2*y[72]+y[74]-1/5*y[75]-y[76]+2*y[77]+2*y[80]+1/4*y[81]-3/2
0*y[82]-17/40*y[83]+1/10*y[84]+1/2*y[85]+3/8*y[91]+15/8*y[93]-7/4*y[94]+3*y[102]+21/4*y[105]-33/8*y[106]-9/8*y[107]+21/4*y[108]-21
/4*y[109]+3/2*y[110]-15/8*y[111];
F225 := 5/4*y[63]+5/8*y[65]+15/4*y[69]+5/2*y[71]-5/2*y[72]+y[73]-3/5*y[75]+5/4*y[76]+y[79]-5/2*y[80]-3/20*y[82]+43/40*y[83]+19/10*
y[84]-5/2*y[85]+5/2*y[90]+5/8*y[91]-3/2*y[92]-5/8*y[93]+15/4*y[94]-15*y[102]-15/2*y[105]-65/8*y[106]-9/8*y[107]-45/4*y[108]+35/4*y
[109]+55/2*y[110]+57/8*y[111];
F226 := 3/2*y[59]-y[60]+53/24*y[63]-3/2*y[64]+5/16*y[65]-3*y[66]+53/8*y[69]+9/2*y[70]+47/12*y[71]-47/12*y[72]+19/6*y[73]-2*y[75]+1
3/6*y[76]-17/3*y[77]-53/6*y[80]+11/24*y[81]-53/24*y[82]+145/48*y[83]+155/12*y[84]-51/4*y[85]+43/6*y[90]+107/48*y[91]-2*y[92]-731/4
8*y[93]+119/24*y[94]+6*y[101]-103/2*y[102]-116/3*y[105]+365/48*y[106]-667/48*y[107]-1349/24*y[108]+341/24*y[109]+183/4*y[110]+1339
/48*y[111];
F227 := -1/5*y[86]-2/5*y[88]-4/5*y[89]-8/5*y[90]+y[91]-4/5*y[92]+3*y[93]+8/3*y[95]+1/2*y[105]+3/5*y[107]-3*y[108]+6*y[110]+56/3*y[
112];
F228 := -y[86]-4/3*y[87]+y[91]-4/3*y[94]-20/3*y[95]-y[105]-28/3*y[112];
F229 := -1/10*y[86]-2/3*y[87]-7/10*y[88]+1/10*y[89]+11/5*y[90]-5/2*y[91]+8/5*y[92]+y[93]-2/3*y[94]-11/3*y[95]+9/5*y[107]-21*y[112]
;
F230 := 3/10*y[86]-y[87]+21/10*y[88]+17/10*y[89]+27/5*y[90]-3/2*y[91]+6/5*y[92]-12*y[93]-9*y[95]-3/2*y[105]-27/5*y[107]+18*y[108]-
3*y[109]-24*y[110]-77*y[112];
F231 := 3/2*y[96]+y[97]-y[99]-y[100]+y[103]-1/2*y[104]+70*y[113];
F232 := 5/2*y[103]-y[104]+1/2*y[105]+5/2*y[106]+1/2*y[107]-4*y[108]+2*y[109]-1/2*y[111]-7*y[112]-210*y[113];


==> anc/Mat_rep_t1-w16-6and7.ttt <==

G1 := 176*y[1]-1036/3*y[8]+632/3*y[9]+544/3*y[10]-60*y[11]-22*y[12]+152*y[13]-802*y[21]+531*y[22]+590*y[23]-1625/3*y[24]+292/3*y[2
5]+60*y[26]-1595/3*y[27]+805*y[28]-90*y[29]+48*y[30]-108*y[31]-144*y[32]-306*y[33]+144*y[34]+450*y[35]+36*y[36]+168*y[37];
G2 := 176*y[1]+368/3*y[8]-544/3*y[9]-512/3*y[10]+80*y[11]+56*y[12]-112*y[13]+176*y[21]-252*y[22]+560*y[23]+880/3*y[24]-248/3*y[25]
-240*y[26]+760/3*y[27]-410*y[28]+126*y[29]-96*y[30]+216*y[31]+288*y[33]-192*y[34]-600*y[35]-288*y[36]-96*y[37];
G3 := -145/3*y[1]+77*y[2]+6*y[7]-149/6*y[14]+263/6*y[15]+14/3*y[16]-133/6*y[17]+187/12*y[18]-51/8*y[19]+3/2*y[20]+361/16*y[29]-65/
4*y[30]-81*y[31]-117/2*y[32]+61/4*y[33]+49/3*y[34]+215/3*y[35]-39*y[36]-157/6*y[37];
G4 := -130*y[1]+308/3*y[2]+56/3*y[7]-21/2*y[14]+298/3*y[15]+28*y[16]-133/3*y[17]+187/6*y[18]-151/4*y[19]+49/3*y[20]-299/8*y[29]+11
1/2*y[30]-489/2*y[31]-29*y[32]+61/2*y[33]+98/3*y[34]+430/3*y[35]-78*y[36]-91/3*y[37];
G5 := -55*y[1]+77*y[2]+22*y[7]-13*y[14]+67/2*y[15]+31*y[16]-67/2*y[17]+33/4*y[18]-387/8*y[19]+71/2*y[20]+57/16*y[29]+39/4*y[30]-27
9/2*y[31]-117/2*y[32]+57/4*y[33]+39*y[34]+60*y[35]-93*y[36]-81/2*y[37];
G6 := 238/9*y[2]+14/3*y[3]+262/27*y[8]+493/27*y[9]-302/27*y[10]+229/54*y[11]-109/4*y[12]+7/3*y[13]-205/18*y[14]+10/3*y[15]+280/27*
y[16]+130/9*y[17]-785/54*y[18]-125/6*y[19]+50/3*y[21]+115/4*y[22]-725/9*y[23]+355/18*y[24]+15*y[25]+25*y[26]+605/18*y[27]-155/12*y
[28];
G7 := 280/3*y[2]+2*y[3]+88/9*y[8]+112/9*y[9]-278/9*y[10]+68/9*y[11]-42*y[12]+28*y[13]-170/3*y[14]+40*y[15]-56/9*y[16]-80/3*y[17]+2
00/9*y[18]+20*y[19]-20*y[20]+200*y[21]-105*y[22]+100/3*y[23]+410/3*y[24]+30*y[25]+50*y[26]+160/3*y[27]-5*y[28];
G8 := 28/3*y[2]+2*y[3]+223/9*y[8]+127/9*y[9]-23/9*y[10]+151/18*y[11]-53/4*y[12]-7*y[13]-25/6*y[14]-20*y[15]+70/9*y[16]+10/3*y[17]-
185/18*y[18]-35/2*y[19]-50*y[21]+255/4*y[22]-275/3*y[23]-5/6*y[24]+5*y[25]+50*y[26]+245/6*y[27]+55/4*y[28];
G9 := -56/3*y[2]+14*y[3]+49/9*y[8]+616/9*y[9]+301/9*y[10]+14/9*y[11]-31*y[12]-6*y[13]+100/3*y[14]-80*y[15]+364/9*y[16]+160/3*y[17]
-445/9*y[18]-40*y[19]-150*y[21]+210*y[22]-950/3*y[23]-70/3*y[24]-35*y[25]+25*y[26]+55/3*y[27]+10*y[28];
G10 := 88*y[1]+22*y[4]+390*y[21]-243*y[22]+150*y[23]+225*y[24]+75*y[25]+70*y[26]+90*y[27]-30*y[28]-330*y[38]-132*y[39]-330*y[40];
G11 := 2*y[4]-5*y[5]-32/3*y[8]-8*y[9]-4*y[11]+8*y[12]-4*y[13]-18*y[31]-192/5*y[32]+56/5*y[34]-10*y[35]-36*y[36]-56/5*y[37]-10*y[38
]-10*y[39]-220/3*y[40];
G12 := -147/5*y[2]+y[4]+20*y[5]-8/3*y[8]-2*y[9]-16*y[10]-2*y[11]-19*y[12]+5*y[13]-54/5*y[30]+27/2*y[31]+24/5*y[32]-6*y[33]+98/5*y[
34]-55*y[35]-14/5*y[37]+95*y[38]+65*y[39]+140/3*y[40];
G13 := 28/9*y[2]-26/9*y[4]-10*y[5]+160/27*y[8]-8/9*y[9]-32/9*y[10]+8/3*y[11]+8/9*y[12]-4/9*y[13]-4*y[29]+16/3*y[30]+10*y[31]+256/1
5*y[32]+20/3*y[33]-56/5*y[34]-40/3*y[35]+8/3*y[36]+224/45*y[37]+95/9*y[38]-10/9*y[39]+1040/27*y[40];
G14 := 119/15*y[2]-5/3*y[4]-15*y[5]+64/9*y[8]-14/3*y[9]-8/3*y[10]+2*y[11]+23/3*y[12]-25/3*y[13]+18*y[29]-94/5*y[30]+15/2*y[31]-56/
5*y[32]+20*y[33]-42/5*y[34]-25*y[35]-16*y[36]-112/15*y[37]+20/3*y[38]+5/3*y[39]+290/9*y[40];
G15 := -2*y[3]+95/3*y[5]-250/3*y[21]+15*y[22]+70*y[23]-595/9*y[24]+5*y[25]-25*y[26]-50/9*y[27]-25*y[28];
G16 := 6/5*y[3]+3*y[5]+9*y[21]-27/2*y[22]+9*y[23]+23/2*y[24]-14*y[25]-30*y[26]+5/2*y[27]-75/2*y[28];
G17 := -25*y[5]+36*y[6]+20*y[14]-8*y[16]+10*y[20]-30*y[30]-6*y[32]+14*y[34]-35*y[35]+11*y[37];
G18 := -25/3*y[5]+80/3*y[6]+20*y[14]-80/9*y[15]-16/9*y[16]+40/9*y[17]+10*y[19]+20/9*y[20]+20/3*y[29]-80/3*y[30]+10*y[31]+55/3*y[33
]-175/3*y[35]-10*y[36];
G19 := 22*y[7]-220/3*y[41]-28*y[42]-56/3*y[43]-14*y[44]+70/3*y[45]-42*y[46]+70*y[47]-20/3*y[48]+50/3*y[49]+50*y[50]+45*y[51]-24*y[
52]-75*y[53]+36*y[54]-75*y[55]-48*y[56]+81*y[57]+72*y[58];
G20 := -440/27*y[1]-286/9*y[7]+4562/81*y[8]-94/3*y[9]-10090/81*y[10]+766/27*y[11]-823/9*y[12]+127/3*y[13]+2836/81*y[42]-470/81*y[4
3]-880/81*y[44]+100/9*y[45]+440/27*y[46]-470/9*y[47]+2140/81*y[48]-20935/81*y[49]+19655/27*y[50]-284/3*y[51]+50*y[59]+6730/27*y[60
]-1780/3*y[61]-500/27*y[62]+12230/81*y[63]+1295/9*y[64]+1500*y[65]+1780/27*y[66]-17530/27*y[67]-34/9*y[68]-2210/9*y[69]-525*y[70]+
3724/9*y[71]+8975/9*y[72]+610/9*y[73]+62/9*y[74]-64/45*y[75]+920/81*y[76]+3080/27*y[77]-2044/81*y[78]-440/27*y[79]-31/3*y[80]-410/
9*y[81];
G21 := 42*y[1]+18*y[7]-77/4*y[8]+33*y[9]-11/4*y[10]-11*y[11]-9*y[42]-75/2*y[43]+105*y[44]-205/2*y[45]-147*y[46]+160*y[47]+25*y[48]
+5/2*y[49]+15/2*y[50]-243/8*y[51]-135/2*y[59]-115/4*y[60]+135/2*y[61]+5/2*y[62]-45*y[63]+105/4*y[64]+405/2*y[65]+15/2*y[66]-345/4*
y[67]+72*y[68]-135*y[69]+315/4*y[70]-327/4*y[71]-135/2*y[73]-41*y[74]+249/10*y[75]-205*y[76]-105*y[77]+141/2*y[78]-40*y[79]-12*y[8
0]+36*y[81];
G22 := 4*y[1]-14*y[7]+49/3*y[8]-2*y[9]-56/3*y[10]+16*y[11]-27*y[12]+18*y[13]-10/3*y[42]+29/3*y[43]-56/3*y[44]+15*y[45]+10*y[46]-10
*y[47]-10/3*y[48]-275/3*y[49]+220*y[50]-99/4*y[51]+230/3*y[60]-180*y[61]-20/3*y[62]+170/3*y[63]+105/2*y[64]+540*y[65]+20*y[66]-230
*y[67]-12*y[68]-60*y[69]-315/2*y[70]+261/2*y[71]+285*y[72]+55/2*y[73]+11*y[74]-99/10*y[75]-110/3*y[76]-11/3*y[78]+33/2*y[81];
G23 := 44*y[7]-24*y[8]+4*y[9]+120*y[10]-20*y[11]+114*y[12]-78*y[13]+330*y[49]-990*y[50]+165*y[51]-920/3*y[60]+720*y[61]+80/3*y[62]
-460/3*y[63]-210*y[64]-2160*y[65]-80*y[66]+920*y[67]-40*y[68]+460*y[69]+630*y[70]-500*y[71]-1250*y[72];
G24 := 90*y[1]-18*y[7]+163/4*y[8]+71*y[9]-323/4*y[10]+4*y[11]-81*y[12]+54*y[13]-42*y[42]-75/2*y[43]+105*y[44]-205/2*y[45]-180*y[46
]+215*y[47]+25*y[48]-545/2*y[49]+1335/2*y[50]-837/8*y[51]-135/2*y[59]+805/4*y[60]-945/2*y[61]-35/2*y[62]+70*y[63]+735/4*y[64]+3645
/2*y[65]+135/2*y[66]-3105/4*y[67]+102*y[68]-480*y[69]-1575/4*y[70]+1173/4*y[71]+855*y[72]-135/2*y[73]-41*y[74]+249/10*y[75]-425*y[
76]-105*y[77]+97/2*y[78]+15*y[79]+9/2*y[80]+36*y[81];
G25 := 136/9*y[1]-34/3*y[7]-712/27*y[8]+2*y[9]-568/27*y[10]-44/9*y[11]-31/3*y[12]+25*y[13]+172/27*y[42]-704/27*y[43]+596/27*y[44]-
20/3*y[45]-460/9*y[46]+160/3*y[47]+70/27*y[48]-2125/27*y[49]+2825/9*y[50]-73/2*y[51]+15*y[59]+520/9*y[60]-160*y[61]+40/9*y[62]+800
/27*y[63]+385/6*y[64]+720*y[65]+520/9*y[66]-3040/9*y[67]+11/3*y[68]-500/3*y[69]-315/2*y[70]+421/3*y[71]+1055/3*y[72]-155/3*y[73]-1
3/3*y[74]+26/15*y[75]-1600/27*y[76]-700/9*y[77]+2456/27*y[78]-260/9*y[79]-29/2*y[80]-23/3*y[81];
G26 := 20/27*y[1]+292/9*y[7]-9229/162*y[8]+58/3*y[9]+8573/162*y[10]-646/27*y[11]+415/9*y[12]-37/3*y[13]-286/81*y[42]-3280/81*y[43]
+5926/81*y[44]-550/9*y[45]-1829/27*y[46]+770/9*y[47]-1165/81*y[48]+13120/81*y[49]-8165/27*y[50]+80/3*y[51]-35*y[59]-9305/54*y[60]+
1165/3*y[61]+575/27*y[62]-9110/81*y[63]-1435/18*y[64]-555*y[65]+5/27*y[66]+11645/54*y[67]+274/9*y[68]+260/9*y[69]+525/2*y[70]-3797
/18*y[71]-3875/9*y[72]-715/9*y[73]-272/9*y[74]+799/45*y[75]-410/81*y[76]-3290/27*y[77]+10105/81*y[78]-520/27*y[79]-29/3*y[80]+170/
9*y[81];
G27 := -91/10*y[2]-325/12*y[8]-293/21*y[9]+359/14*y[10]-515/84*y[11]+53/14*y[12]+155/14*y[13]-35/4*y[14]-299/14*y[15]-8707/420*y[1
6]+185/42*y[17]-121/168*y[18]+627/28*y[19]-223/14*y[20]-115/3*y[41]-484/5*y[52]+175/2*y[53]+52*y[54]+1275/7*y[55]+22158/35*y[56]-4
41/2*y[57]-294*y[58]-25/84*y[60]-275/42*y[61]-5/84*y[62]-9425/126*y[63]+125/4*y[64]+2025/14*y[65]-1395/28*y[66]-6975/28*y[67]+115/
14*y[68]+575/14*y[69]-1725/28*y[72]-125/4*y[73]+15/2*y[74]-12*y[75]+100*y[76]-75/4*y[77]-50*y[78]+135/2*y[81];
G28 := 21/2*y[2]+141/4*y[8]+27*y[9]-137/6*y[10]+115/12*y[11]-13*y[12]-7*y[13]-5/12*y[14]+19/2*y[15]+847/60*y[16]-55/2*y[17]+281/24
*y[18]-77/4*y[19]+59/6*y[20]+35*y[41]+132/5*y[52]+15*y[53]+8*y[54]-945/4*y[55]-3006/5*y[56]+216*y[57]+204*y[58]+175/4*y[60]-75/2*y
[61]+35/4*y[62]+475/6*y[63]-125/4*y[64]-525/2*y[65]+295/4*y[66]+1475/4*y[67]-15/2*y[68]-75/2*y[69]+225/4*y[72]+125/4*y[73]-5*y[74]
+3*y[75]-100/3*y[76]+25/4*y[77]+110/3*y[78]-45/2*y[81];
G29 := 8/3*y[8]-88/21*y[9]-40/21*y[10]-8/7*y[11]+6/7*y[12]+12/7*y[13]+4/3*y[14]-32/7*y[15]+88/21*y[16]+176/21*y[17]-44/7*y[18]-32/
7*y[19]+22/21*y[20]+570/7*y[55]+1056/7*y[56]-120*y[57]+200/21*y[60]-80/21*y[61]+40/21*y[62]-1100/63*y[63]+5*y[64]+80/7*y[65]-40/7*
y[66]-200/7*y[67]+220/21*y[68]+1100/21*y[69]-15*y[70]-200/7*y[72];
G30 := -5*y[8]-80/21*y[9]-10/7*y[10]-25/21*y[11]+15/7*y[12]+30/7*y[13]+10/3*y[14]+60/7*y[15]+22/7*y[16]+160/21*y[17]-275/42*y[18]-
80/7*y[19]+55/21*y[20]+900/7*y[55]+792/7*y[56]-120*y[57]-125/7*y[60]+500/21*y[61]-25/7*y[62]-1000/63*y[63]-500/7*y[65]+75/7*y[66]+
375/7*y[67]+200/21*y[68]+1000/21*y[69]-25*y[71]-500/7*y[72];
G31 := -14/3*y[8]-28/3*y[9]+4/3*y[10]-4/3*y[11]-3*y[14]+8*y[15]-44/15*y[16]+32/3*y[17]-22/3*y[18]-6*y[19]+4*y[20]-16/3*y[41]-56/5*
y[52]+10*y[53]+45*y[55]+912/5*y[56]-54*y[57]-72*y[58]-50/3*y[60]+40/3*y[61]-10/3*y[62]-200/9*y[63]+10*y[64]+120*y[65]-30*y[66]-150
*y[67];
G32 := -5/4*y[8]+5*y[9]-5/4*y[10]-5/2*y[11]-15/2*y[15]+2*y[16]-10*y[17]+5*y[18]+6*y[41]-72/5*y[52]+45/2*y[53]+27*y[54]-135/4*y[55]
-216/5*y[56]+27*y[58]-15*y[59]+25/4*y[60]-5*y[61]+5/4*y[62]+25/3*y[63]-15/4*y[64]-45*y[65]+45/4*y[66]+225/4*y[67]+75/4*y[73]+15/4*
y[74]-9/2*y[75]+25*y[76]-45/4*y[77]+15/2*y[78];
G33 := 51/2*y[8]+268/21*y[9]-919/42*y[10]+95/7*y[11]-164/7*y[12]+22/7*y[13]+61/6*y[14]+37/7*y[15]+424/105*y[16]-368/21*y[17]+29/7*
y[18]-103/7*y[19]+185/21*y[20]+20*y[41]+28*y[52]+110*y[53]-62*y[54]-75/7*y[55]-3816/35*y[56]+27*y[57]-90*y[58]+575/14*y[60]-1150/2
1*y[61]+115/14*y[62]+2300/63*y[63]-25/2*y[64]-1650/7*y[65]+635/14*y[66]+3175/14*y[67]+10/7*y[68]+50/7*y[69]-75/7*y[72]+25/2*y[73]-
15/2*y[74]+9*y[75]+50/3*y[76]+125/2*y[77]-145/3*y[78]-15*y[80]+30*y[81];
G34 := 21/5*y[2]+67/2*y[8]+316/21*y[9]-494/21*y[10]+165/14*y[11]-173/7*y[12]+4/7*y[13]+49/6*y[14]+85/7*y[15]+263/210*y[16]-107/21*
y[17]+65/28*y[18]-55/7*y[19]+152/21*y[20]+10*y[41]+464/5*y[52]+20*y[53]-92*y[54]-300/7*y[55]-7452/35*y[56]+72*y[57]+36*y[58]+375/1
4*y[60]-925/21*y[61]+75/14*y[62]+3425/63*y[63]-25/2*y[64]-825/7*y[65]+335/14*y[66]+1675/14*y[67]+5/7*y[68]+25/7*y[69]+225/7*y[72]+
25/2*y[73]-10*y[74]+18*y[75]-100/3*y[76]+125/2*y[77]-70/3*y[78]-25*y[79]-15*y[81];
G35 := 21*y[2]+59/4*y[8]-13/3*y[9]-205/12*y[10]+5*y[11]-17/2*y[12]-11/2*y[13]+13/3*y[14]-11/2*y[15]+103/30*y[16]+11/3*y[17]+1/4*y[
18]+11/2*y[19]-8/3*y[20]+394/5*y[52]-35*y[53]-55*y[54]-60*y[55]-108*y[56]+99/2*y[57]+99*y[58]+25/4*y[60]-50/3*y[61]+5/4*y[62]+325/
9*y[63]-25/4*y[64]+5/4*y[66]+25/4*y[67]+25/4*y[73]-25/4*y[74]+27/2*y[75]+25/3*y[76]-25/4*y[77]+215/6*y[78]-30*y[81];
G36 := 7/5*y[2]+17/12*y[8]-16/7*y[9]-289/84*y[10]-50/21*y[11]+9/7*y[12]-27/14*y[13]+1/12*y[14]-19/14*y[15]+37/105*y[16]+32/7*y[17]
-113/84*y[18]+22/7*y[19]-44/21*y[20]-10/3*y[41]-18/5*y[52]+15/2*y[53]+3*y[54]-45/28*y[55]+324/7*y[56]-36*y[57]+3*y[58]+1025/84*y[6
0]-75/7*y[61]+205/84*y[62]-200/21*y[63]+25/4*y[64]+225/7*y[65]-205/28*y[66]-1025/28*y[67]+5/7*y[68]+25/7*y[69]-75/14*y[72]-25/4*y[
73]+5/4*y[74]-3*y[75]+25/3*y[76]-25/4*y[77]+35/6*y[78]-15/2*y[81];
G37 := 3/5*y[3]-15/2*y[14]+48*y[15]+93/5*y[16]+6*y[17]-27*y[18]-90*y[19]+45*y[20]-5*y[42]+5*y[43]-46*y[44]+55*y[45]+27*y[46]+5*y[4
7]-25*y[48]+20*y[49]+60*y[50]+18*y[51];
G38 := -8/5*y[3]-2*y[14]+16*y[15]-28/5*y[16]-6*y[19]+2*y[20]-20*y[42]-20*y[46]+100/3*y[47]+40/3*y[49]+40*y[50]-15*y[51];
G39 := 2*y[3]-40*y[15]+34/3*y[16]-20/3*y[17]-5/3*y[18]+260/9*y[42]-20/3*y[43]-20/9*y[44]+100/9*y[45]+130/3*y[46]-200/3*y[47];
G40 := -1/16*y[4]-149/8*y[8]+95/24*y[9]+3/2*y[10]-65/16*y[11]-375/32*y[12]+105/8*y[13]+147/8*y[21]-783/32*y[22]+75/2*y[23]-25/4*y[
24]-1/8*y[25]+175/12*y[26]-25/2*y[27]+1285/32*y[28]-5/4*y[59]-215/12*y[60]-50*y[61]+337/24*y[62]+665/12*y[63]-555/32*y[64]-215/8*y
[66]+385/4*y[67]-385/8*y[68]-355/4*y[69]+675/32*y[70]+91/2*y[71]+1465/16*y[72]+55/8*y[73]+35/12*y[74]+50/3*y[76]+75/4*y[77]+7/3*y[
78]-25/6*y[79]+15/4*y[80]-21/4*y[81]+105/8*y[82]-195/8*y[83]+303/8*y[84]+105/16*y[85];
G41 := -13/3*y[8]+22/9*y[9]-10/9*y[11]-9/2*y[12]+6*y[13]+16*y[21]-21*y[22]+20/3*y[23]+10*y[24]-y[25]+10/9*y[26]-5/3*y[27]+35/3*y[2
8]-160/9*y[60]-40/3*y[61]+76/9*y[62]+140/9*y[63]-35/6*y[64]+40*y[65]-76/3*y[66]+160/3*y[67]-82/3*y[68]-140/3*y[69]+35/2*y[70]+74/3
*y[71]+125/3*y[72]+y[83]+2*y[84];
G42 := -1/48*y[4]-149/24*y[8]+37/24*y[9]+13/6*y[10]-35/144*y[11]-77/32*y[12]+35/8*y[13]+65/8*y[21]-165/32*y[22]-25/6*y[23]-25/12*y
[24]+5/8*y[25]+25/12*y[26]-25/6*y[27]+375/32*y[28]-5/12*y[59]-415/36*y[60]-50/3*y[61]+545/72*y[62]+115/12*y[63]-475/96*y[64]-141/8
*y[66]+195/4*y[67]-401/24*y[68]-35/12*y[69]+145/32*y[70]+33/2*y[71]+425/48*y[72]+55/24*y[73]+35/36*y[74]+50/9*y[76]+25/4*y[77]+7/9
*y[78]-25/18*y[79]+5/4*y[80]-7/4*y[81]+35/8*y[82]-121/8*y[83]-11/8*y[84]+35/16*y[85];
G43 := 15/4*y[4]+15*y[8]-15/2*y[10]+135/4*y[22]-75*y[23]+75/2*y[24]-45/2*y[25]+25/2*y[26]+75/4*y[28]-75*y[72]+100*y[76]-75*y[77]+7
0*y[78]+50*y[79]-15*y[80]+315/2*y[83];
G44 := 65/48*y[4]+255/8*y[8]-55/8*y[9]-35/2*y[10]+595/144*y[11]-35/32*y[12]+5/8*y[13]+295/8*y[21]-1155/32*y[22]+125/6*y[23]+425/12
*y[24]-415/24*y[25]-875/12*y[26]-25/2*y[27]-1375/32*y[28]+325/12*y[59]+1775/36*y[60]+50/3*y[61]-505/72*y[62]-275/12*y[63]+275/96*y
[64]+85/8*y[66]+325/4*y[67]+985/24*y[68]-125/12*y[69]-425/32*y[70]+15/2*y[71]-25/48*y[72]-575/24*y[73]-775/36*y[74]+14*y[75]+350/9
*y[76]-225/4*y[77]-35/9*y[78]+875/18*y[79]-45/4*y[80]+175/4*y[81]-175/8*y[82]+905/8*y[83]-185/8*y[84]-175/16*y[85];
G45 := 13/16*y[4]+81/8*y[8]-9/8*y[9]-3/2*y[10]+175/48*y[11]+3/32*y[12]-21/8*y[13]+105/8*y[21]-765/32*y[22]+5/2*y[23]+65/4*y[24]+45
/8*y[25]-55/4*y[26]+5/2*y[27]-1185/32*y[28]+25/4*y[59]+155/12*y[60]+10*y[61]+35/24*y[62]-15/4*y[63]+95/32*y[64]+187/8*y[66]-5/4*y[
67]+29/8*y[68]+95/4*y[69]-135/32*y[70]-11/2*y[71]-365/16*y[72]-75/8*y[73]+5/12*y[74]-10/3*y[76]-135/4*y[77]+49/3*y[78]+35/6*y[79]-
27/4*y[80]+105/4*y[81]-105/8*y[82]+543/8*y[83]-111/8*y[84]-105/16*y[85];
G46 := 25/24*y[4]-19/12*y[8]-67/36*y[9]-38/3*y[10]-95/72*y[11]-259/16*y[12]+43/4*y[13]+215/4*y[21]-435/16*y[22]+50/3*y[23]+25/6*y[
24]+125/12*y[25]-275/18*y[26]-50/3*y[27]+1075/48*y[28]+65/6*y[59]-95/6*y[60]-140/3*y[61]+205/12*y[62]+455/18*y[63]-685/48*y[64]-44
9/12*y[66]+835/6*y[67]-181/4*y[68]-175/2*y[69]+295/16*y[70]+178/3*y[71]+525/8*y[72]-55/12*y[73]-5/18*y[74]+380/9*y[76]-5/2*y[77]-1
4/9*y[78]+190/9*y[79]-5/2*y[80]-41/2*y[81]-65/4*y[82]+327/4*y[83]-51/4*y[84]-45/8*y[85];
G47 := 41/12*y[4]+145/3*y[8]-25/18*y[9]-280/3*y[10]-10*y[11]-395/8*y[12]+10*y[13]-5/2*y[21]-45/8*y[22]+325/6*y[24]+25*y[25]-275/9*
y[26]+50/3*y[27]+325/24*y[28]+25/3*y[59]+475/9*y[60]-125/18*y[62]-325/9*y[63]+25/8*y[64]-125/6*y[66]+475/3*y[67]+5/6*y[68]-325/3*y
[69]+75/8*y[70]+200/3*y[71]+175/12*y[72]+175/6*y[73]+95/9*y[74]+2600/9*y[76]-125*y[77]-140/9*y[78]+925/9*y[79]-25*y[80]+35*y[81]-1
25*y[82]+733/2*y[83]-125*y[84]-20*y[85];
G48 := 5/3*y[4]+7/3*y[8]-17/9*y[9]-70/3*y[10]-35/12*y[11]-41/2*y[12]+29/2*y[13]+29*y[21]-81/4*y[22]+25*y[23]+65/3*y[24]+2*y[25]-55
/18*y[26]+5/3*y[27]+365/12*y[28]+10/3*y[59]-50/9*y[60]-40*y[61]+143/9*y[62]+80/9*y[63]-45/4*y[64]-85/3*y[66]+430/3*y[67]-95/3*y[68
]-340/3*y[69]+75/4*y[70]+191/3*y[71]+205/3*y[72]+35/3*y[73]-70/9*y[74]+1040/9*y[76]-50*y[77]-56/9*y[78]+370/9*y[79]-10*y[80]+14*y[
81]-29*y[82]+253/2*y[83]-26*y[84]-6*y[85];
G49 := -17/8*y[4]+265/12*y[8]+805/36*y[9]-130/3*y[10]-2015/72*y[11]-75/16*y[12]+75/4*y[13]-705/4*y[21]+1365/16*y[22]+350/3*y[23]-2
5/2*y[24]-175/12*y[25]-1375/18*y[26]-25/3*y[27]+3275/48*y[28]+75/2*y[59]+475/18*y[60]+100/3*y[61]-1025/36*y[62]-1025/18*y[63]+275/
48*y[64]-265/12*y[66]-325/6*y[67]+1265/12*y[68]-325/6*y[69]-425/16*y[70]+20/3*y[71]+2575/24*y[72]+475/4*y[73]-145/2*y[74]+84*y[75]
+500/3*y[76]+75/2*y[77]-490/3*y[78]+15/2*y[80]-105/2*y[81]-45/4*y[82]+67/4*y[83]-55/4*y[84]-305/8*y[85];
G50 := 25/6*y[4]+47/3*y[8]-199/9*y[9]-152/3*y[10]-65/18*y[11]-67/4*y[12]+y[13]+119*y[21]-471/4*y[22]+80/3*y[23]+140/3*y[24]+143/3*
y[25]-610/9*y[26]+100/3*y[27]-1385/12*y[28]-50/3*y[59]+130/3*y[60]-80/3*y[61]+53/3*y[62]+70/9*y[63]-85/12*y[64]+7/3*y[66]+710/3*y[
67]-17*y[68]-70*y[69]+55/4*y[70]+268/3*y[71]+25/2*y[72]-55/3*y[73]-10/9*y[74]+1520/9*y[76]-130*y[77]-56/9*y[78]+760/9*y[79]-40*y[8
0]+98*y[81]-35*y[82]+267*y[83]-33*y[84]-35/2*y[85];
G51 := -32065/1548*y[5]+1315/774*y[14]+19883/774*y[15]+40939/1161*y[16]+36097/1161*y[17]-174401/4644*y[18]-34333/516*y[19]+13496/3
87*y[20]-1967/129*y[21]+18565/1032*y[22]-2591/774*y[23]-474911/4644*y[24]+105847/2322*y[25]+144013/1548*y[26]+4803/172*y[27]+20005
/3096*y[28]+278/43*y[29]-6817/2580*y[30]+7159/172*y[31]+11801/430*y[32]+2053/258*y[33]-401/215*y[34]-13519/129*y[35]-6875/86*y[36]
-59873/1290*y[37]-10292/387*y[42]+465/43*y[43]-9026/387*y[44]+30592/1161*y[45]-6602/387*y[46]+1509/43*y[47]-34765/1161*y[48]-16765
/387*y[49]+12095/387*y[50]+347/12*y[51]+12664/387*y[59]-5663/2322*y[60]+239434/3483*y[61]-81067/4644*y[62]-262999/6966*y[63]+6535/
688*y[64]-7282/387*y[65]-47807/1548*y[66]-18053/774*y[67]+36895/1548*y[68]+7147/774*y[69]+41665/688*y[70]-34993/516*y[71]-23282/12
9*y[72]-27847/774*y[73]-21415/1161*y[74]+15982/645*y[75]+18304/387*y[76]-96245/774*y[77]+104030/1161*y[78]+161705/4644*y[79]-16505
/516*y[80]+13417/387*y[81];
G52 := -4274/215*y[5]+2737/430*y[14]+105807/4300*y[15]+14163/430*y[16]+127587/4300*y[17]-74157/2150*y[18]-1055697/17200*y[19]+3605
2/1075*y[20]-15192/1075*y[21]+30309/1720*y[22]-8567/2150*y[23]-1036157/12900*y[24]+501193/12900*y[25]+705637/8600*y[26]+209947/129
00*y[27]+91019/3440*y[28]-91197/34400*y[29]+462621/43000*y[30]+47511/2150*y[31]+390231/21500*y[32]-16503/8600*y[33]+26169/10750*y[
34]-71829/1075*y[35]-29439/430*y[36]-789561/21500*y[37]-15994/1075*y[42]+9323/645*y[43]-21082/1075*y[44]+60014/3225*y[45]-26204/10
75*y[46]+36657/1075*y[47]-9671/645*y[48]-28862/645*y[49]+5428/215*y[50]+1887/100*y[51]+35323/1075*y[59]+258653/12900*y[60]+58362/1
075*y[61]-179077/6450*y[62]-271061/6450*y[63]+76941/3440*y[64]-25454/1075*y[65]-43856/1075*y[66]-65617/4300*y[67]+27657/860*y[68]+
4359/2150*y[69]+240183/3440*y[70]-384243/4300*y[71]-1368741/8600*y[72]-150903/4300*y[73]-20269/1290*y[74]+82557/5375*y[75]+58608/1
075*y[76]-46829/430*y[77]+41728/645*y[78]+11746/645*y[79]-26019/860*y[80]+42094/1075*y[81];
G53 := 143497/1720*y[5]-3937/430*y[14]-254031/2150*y[15]-63709/430*y[16]-130623/1075*y[17]+1306223/8600*y[18]+1235913/4300*y[19]-1
64257/1075*y[20]+55647/1075*y[21]-262173/3440*y[22]+105619/4300*y[23]+9303499/25800*y[24]-2254213/12900*y[25]-3327217/8600*y[26]-2
281229/25800*y[27]-395129/3440*y[28]-178299/17200*y[29]-363711/43000*y[30]-142488/1075*y[31]-2089971/21500*y[32]-32919/1075*y[33]+
33021/10750*y[34]+420114/1075*y[35]+261603/860*y[36]+3605601/21500*y[37]+69904/1075*y[42]-75181/1290*y[43]+102037/1075*y[44]-62902
3/6450*y[45]+74939/1075*y[46]-139037/1075*y[47]+262919/2580*y[48]+489893/2580*y[49]-71617/860*y[50]-11067/100*y[51]-996269/8600*y[
59]-280373/12900*y[60]-293767/1075*y[61]+1308539/12900*y[62]+1091951/6450*y[63]-475647/6880*y[64]+63239/1075*y[65]+799559/4300*y[6
6]+340897/4300*y[67]-119037/860*y[68]-12969/2150*y[69]-2057211/6880*y[70]+1545213/4300*y[71]+5909331/8600*y[72]+1364571/8600*y[73]
+210623/2580*y[74]-522687/5375*y[75]-201878/1075*y[76]+200609/430*y[77]-193153/645*y[78]-374363/5160*y[79]+417771/3440*y[80]-13145
57/8600*y[81];
G54 := 899/43*y[5]-1077/172*y[14]-5983/215*y[15]-7508/215*y[16]-6308/215*y[17]+29939/860*y[18]+28089/430*y[19]-7842/215*y[20]-213/
215*y[21]-1101/172*y[22]+616/215*y[23]+54368/645*y[24]-21382/645*y[25]-12939/215*y[26]+5657/645*y[27]-974/43*y[28]-6867/1720*y[29]
-2199/2150*y[30]-4518/215*y[31]-13059/1075*y[32]-6753/430*y[33]+5598/1075*y[34]+18354/215*y[35]+3366/43*y[36]+45039/1075*y[37]+460
4/215*y[42]-1646/129*y[43]+5787/215*y[44]-18554/645*y[45]+4124/215*y[46]-7472/215*y[47]+2156/129*y[48]+5168/129*y[49]-1963/43*y[50
]-201/10*y[51]-4098/215*y[59]-4082/645*y[60]-2112/215*y[61]+24967/1290*y[62]+4018/645*y[63]-6633/344*y[64]+2024/215*y[65]+10117/43
0*y[66]+2188/215*y[67]-900/43*y[68]-5922/215*y[69]-3123/86*y[70]+13047/215*y[71]+131703/860*y[72]-1683/215*y[73]+1751/129*y[74]-49
029/2150*y[75]+1912/215*y[76]+4062/43*y[77]-8788/129*y[78]-10127/258*y[79]+4509/172*y[80]-9383/430*y[81];
G55 := 179891/3483*y[5]-35311/3483*y[14]-3863203/69660*y[15]-9003041/104490*y[16]-17129779/208980*y[17]+18633503/208980*y[18]+1352
1361/92880*y[19]-1291718/17415*y[20]+37091/5805*y[21]-24043/1161*y[22]+573844/17415*y[23]+9897437/52245*y[24]-23854997/208980*y[25
]-30233003/139320*y[26]-944153/34830*y[27]-4047061/55728*y[28]-1410943/61920*y[29]+4608827/232200*y[30]-197533/1935*y[31]-2244541/
38700*y[32]-1682131/46440*y[33]+375901/19350*y[34]+1422847/5805*y[35]+67904/387*y[36]+11836693/116100*y[37]+980276/17415*y[42]-941
48/3483*y[43]+1120808/17415*y[44]-3605026/52245*y[45]+455306/17415*y[46]-443506/5805*y[47]+698459/10449*y[48]+300154/3483*y[49]-24
5032/3483*y[50]-18583/270*y[51]-1040722/17415*y[59]-9548087/208980*y[60]-18040252/156735*y[61]+8020321/208980*y[62]+14108696/15673
5*y[63]-10947/344*y[64]-50864/17415*y[65]+1590911/69660*y[66]+3297823/69660*y[67]-718993/6966*y[68]-216098/17415*y[69]-237337/3096
*y[70]+2778829/23220*y[71]+1773656/5805*y[72]+1390868/17415*y[73]+1205035/20898*y[74]-1712671/29025*y[75]-937252/17415*y[76]+93892
4/3483*y[77]-1578958/10449*y[78]-2602325/20898*y[79]+176843/2322*y[80]-2489686/17415*y[81];
G56 := 9637/7740*y[5]-3781/3870*y[14]-9037/19350*y[15]-131413/58050*y[16]-18908/29025*y[17]+292073/232200*y[18]+21361/6450*y[19]-2
3344/9675*y[20]+3653/3225*y[21]-73/1290*y[22]-118721/19350*y[23]+291917/58050*y[24]-38194/29025*y[25]+278501/77400*y[26]+150877/38
700*y[27]+10183/7740*y[28]-6311/8600*y[29]-55421/32250*y[30]+10969/4300*y[31]+10211/10750*y[32]-16037/6450*y[33]+2004/5375*y[34]+8
227/6450*y[35]+727/215*y[36]+110947/32250*y[37]+13708/9675*y[42]-1364/1935*y[43]+6289/9675*y[44]-27758/29025*y[45]+11923/9675*y[46
]-25744/9675*y[47]+7919/11610*y[48]+10519/3870*y[49]-33157/3870*y[50]+497/300*y[51]-22927/19350*y[59]-612571/116100*y[60]+617959/8
7075*y[61]+102259/58050*y[62]-23089/174150*y[63]-35539/10320*y[64]-79387/9675*y[65]+24922/9675*y[66]+348059/38700*y[67]-21493/7740
*y[68]-111743/19350*y[69]+9403/3440*y[70]+19369/4300*y[71]+188309/25800*y[72]+75451/38700*y[73]-2471/2322*y[74]-2256/5375*y[75]+12
26/1075*y[76]+861/430*y[77]-28289/5805*y[78]+727/2322*y[79]-1757/2580*y[80]+62549/19350*y[81];
G57 := 16931/135*y[5]-2161/135*y[14]-107137/675*y[15]-428338/2025*y[16]-367291/2025*y[17]+439937/2025*y[18]+354769/900*y[19]-13938
8/675*y[20]+12356/225*y[21]-3673/45*y[22]+22204/675*y[23]+1017842/2025*y[24]-526913/2025*y[25]-739487/1350*y[26]-70924/675*y[27]-9
5119/540*y[28]-12697/600*y[29]-967/2250*y[30]-15028/75*y[31]-49039/375*y[32]-21949/450*y[33]+3758/375*y[34]+127852/225*y[35]+6644/
15*y[36]+272947/1125*y[37]+69416/675*y[42]-10928/135*y[43]+95828/675*y[44]-295516/2025*y[45]+65096/675*y[46]-41996/225*y[47]+58544
/405*y[48]+34504/135*y[49]-15412/135*y[50]-36752/225*y[51]-111802/675*y[59]-105923/2025*y[60]-2204632/6075*y[61]+273034/2025*y[62]
+1462736/6075*y[63]-1471/15*y[64]+37576/675*y[65]+150944/675*y[66]+68167/675*y[67]-28304/135*y[68]+232/675*y[69]-11383/30*y[70]+10
5016/225*y[71]+412717/450*y[72]+142913/675*y[73]+10255/81*y[74]-155986/1125*y[75]-154432/675*y[76]+89774/135*y[77]-163408/405*y[78
]-12713/81*y[79]+8194/45*y[80]-177826/675*y[81];
G58 := 36290/1161*y[5]-2935/1161*y[14]-56666/1161*y[15]-195374/3483*y[16]-157088/3483*y[17]+205486/3483*y[18]+45143/387*y[19]-7296
4/1161*y[20]+13138/387*y[21]-16660/387*y[22]+15662/1161*y[23]+499051/3483*y[24]-227914/3483*y[25]-179903/1161*y[26]-46637/1161*y[2
7]-59440/1161*y[28]+541/258*y[29]-17428/1935*y[30]-5279/129*y[31]-24152/645*y[32]-1366/387*y[33]-4556/645*y[34]+53906/387*y[35]+14
420/129*y[36]+117296/1935*y[37]+17368/1161*y[42]-28640/1161*y[43]+37864/1161*y[44]-108848/3483*y[45]+31768/1161*y[46]-17128/387*y[
47]+128960/3483*y[48]+95920/1161*y[49]-28480/1161*y[50]-382/9*y[51]-52586/1161*y[59]-7744/3483*y[60]-1239716/10449*y[61]+152417/34
83*y[62]+745888/10449*y[63]-3865/129*y[64]+31988/1161*y[65]+98677/1161*y[66]+46676/1161*y[67]-60650/1161*y[68]-4144/1161*y[69]-174
05/129*y[70]+61568/387*y[71]+110353/387*y[72]+73624/1161*y[73]+103925/3483*y[74]-70088/1935*y[75]-105176/1161*y[76]+213290/1161*y[
77]-409540/3483*y[78]-31030/3483*y[79]+17275/387*y[80]-63548/1161*y[81];
G59 := -1417/86*y[5]+2659/1290*y[14]+16389/860*y[15]+535591/19350*y[16]+171023/7740*y[17]-35119/1290*y[18]-172837/3440*y[19]+17384
/645*y[20]-6473/645*y[21]+2959/215*y[22]-763/645*y[23]-43993/645*y[24]+249433/7740*y[25]+353393/5160*y[26]+21482/1935*y[27]+45185/
2064*y[28]+12801/6880*y[29]+30321/8600*y[30]+4806/215*y[31]+10971/860*y[32]+7871/1720*y[33]+469/2150*y[34]-14973/215*y[35]-12786/2
15*y[36]-135941/4300*y[37]-2828/215*y[42]+7024/645*y[43]-11618/645*y[44]+35738/1935*y[45]-3224/215*y[46]+9778/387*y[47]-6562/387*y
[48]-68099/1935*y[49]+2257/129*y[50]+96/5*y[51]+4873/215*y[59]+99493/7740*y[60]+236222/5805*y[61]-32873/1548*y[62]-37511/1161*y[63
]+9233/516*y[64]+7942/645*y[65]-26709/860*y[66]-87533/2580*y[67]+19672/645*y[68]+593/645*y[69]+9493/215*y[70]-174161/2580*y[71]-10
1027/860*y[72]-2287/86*y[73]-61099/3870*y[74]+55769/3225*y[75]+58736/1935*y[76]-161303/1935*y[77]+100336/1935*y[78]+6323/430*y[79]
-15383/645*y[80]+18961/645*y[81];
G60 := 19031/860*y[5]-9013/1720*y[14]-29838/1075*y[15]-16141/430*y[16]-37433/1075*y[17]+84477/2150*y[18]+145749/2150*y[19]-76619/2
150*y[20]+9099/2150*y[21]-10317/860*y[22]+14281/1075*y[23]+1052927/12900*y[24]-157387/3225*y[25]-774007/8600*y[26]-76271/6450*y[27
]-6374/215*y[28]-65727/8600*y[29]+33843/5375*y[30]-44073/1075*y[31]-312183/10750*y[32]-33123/2150*y[33]+49158/5375*y[34]+213963/21
50*y[35]+15687/215*y[36]+469923/10750*y[37]+23734/1075*y[42]-8033/645*y[43]+28177/1075*y[44]-90329/3225*y[45]+11369/1075*y[46]-351
52/1075*y[47]+38047/1290*y[48]+26282/645*y[49]-8008/215*y[50]-2607/100*y[51]-27153/1075*y[59]-241883/12900*y[60]-172721/3225*y[61]
+118447/6450*y[62]+121448/3225*y[63]-45981/3440*y[64]+27819/1075*y[65]+13541/1075*y[66]+82387/4300*y[67]-38837/860*y[68]-16262/107
5*y[69]-147303/3440*y[70]+65262/1075*y[71]+1283601/8600*y[72]+81579/2150*y[73]+55373/2580*y[74]-134802/5375*y[75]-28938/1075*y[76]
+50269/430*y[77]-46243/645*y[78]-30451/645*y[79]+24729/860*y[80]-115793/2150*y[81];
G61 := 26089/645*y[5]-1291/430*y[14]-94827/2150*y[15]-214519/3225*y[16]-1152983/19350*y[17]+2638837/38700*y[18]+993297/8600*y[19]-
62624/1075*y[20]+35567/3225*y[21]-18043/860*y[22]+18117/1075*y[23]+1542673/9675*y[24]-1662919/19350*y[25]-197538/1075*y[26]-629161
/19350*y[27]-302747/5160*y[28]-185433/17200*y[29]+180029/21500*y[30]-162417/2150*y[31]-433371/10750*y[32]-59387/4300*y[33]+6931/53
75*y[34]+210263/1075*y[35]+30843/215*y[36]+837461/10750*y[37]+127504/3225*y[42]-15062/645*y[43]+53044/1075*y[44]-498304/9675*y[45]
+98974/3225*y[46]-584366/9675*y[47]+88211/1935*y[48]+142483/1935*y[49]-6951/215*y[50]-1491/25*y[51]-170663/3225*y[59]-201962/9675*
y[60]-3408358/29025*y[61]+41994/1075*y[62]+2388434/29025*y[63]-73439/2580*y[64]+12694/3225*y[65]+164536/3225*y[66]+100648/3225*y[6
7]-15692/215*y[68]+5086/1075*y[69]-84377/860*y[70]+827299/6450*y[71]+1136871/4300*y[72]+382019/6450*y[73]+18586/387*y[74]-728627/1
6125*y[75]-572924/9675*y[76]+405928/1935*y[77]-219262/1935*y[78]-55337/774*y[79]+85991/1290*y[80]-111998/1075*y[81];
G62 := -80867/774*y[5]+10021/774*y[14]+278867/1935*y[15]+1037402/5805*y[16]+846506/5805*y[17]-1064632/5805*y[18]-451177/1290*y[19]
+361963/1935*y[20]-12867/215*y[21]+11342/129*y[22]-51929/1935*y[23]-4997309/11610*y[24]+1254418/5805*y[25]+890651/1935*y[26]+39578
3/3870*y[27]+217589/1548*y[28]+10427/1720*y[29]+62911/3225*y[30]+32093/215*y[31]+120464/1075*y[32]+41009/1290*y[33]-1588/1075*y[34
]-293972/645*y[35]-15841/43*y[36]-645872/3225*y[37]-137176/1935*y[42]+28474/387*y[43]-213373/1935*y[44]+644096/5805*y[45]-164596/1
935*y[46]+298658/1935*y[47]-140794/1161*y[48]-30269/129*y[49]+35402/387*y[50]+1924/15*y[51]+279827/1935*y[59]+203728/5805*y[60]+57
56672/17415*y[61]-766889/5805*y[62]-3710326/17415*y[63]+48737/516*y[64]-144056/1935*y[65]-434914/1935*y[66]-193232/1935*y[67]+1390
07/774*y[68]+9178/1935*y[69]+126315/344*y[70]-301786/645*y[71]-2198629/2580*y[72]-793541/3870*y[73]-223595/2322*y[74]+736037/6450*
y[75]+463672/1935*y[76]-219125/387*y[77]+421604/1161*y[78]+88946/1161*y[79]-24437/172*y[80]+728137/3870*y[81];
G63 := -2812/129*y[5]+2507/516*y[14]+25409/645*y[15]+15418/387*y[16]+66332/1935*y[17]-326821/7740*y[18]-36199/430*y[19]+29731/645*
y[20]-2957/215*y[21]+1193/43*y[22]-10583/645*y[23]-348293/3870*y[24]+96886/1935*y[25]+65807/645*y[26]+31931/1290*y[27]+8749/258*y[
28]-2139/860*y[29]+11767/1075*y[30]+11451/430*y[31]+36744/1075*y[32]+2704/215*y[33]-7098/1075*y[34]-19514/215*y[35]-3036/43*y[36]-
43469/1075*y[37]-5932/645*y[42]+754/43*y[43]-14116/645*y[44]+40922/1935*y[45]-7972/645*y[46]+19156/645*y[47]-12208/387*y[48]-2323/
43*y[49]+1859/129*y[50]+133/5*y[51]+18209/645*y[59]+14536/1935*y[60]+427304/5805*y[61]-56063/1935*y[62]-259897/5805*y[63]+3649/172
*y[64]-20552/645*y[65]-28333/645*y[66]-21704/645*y[67]+5635/129*y[68]+13381/645*y[69]+3480/43*y[70]-48969/430*y[71]-95819/430*y[72
]-67217/1290*y[73]-12701/774*y[74]+28422/1075*y[75]+13688/215*y[76]-5834/43*y[77]+36740/387*y[78]+4694/387*y[79]-1018/43*y[80]+234
32/645*y[81];
G64 := 1519/86*y[5]-371/258*y[14]-33649/1290*y[15]-58952/1935*y[16]-50246/1935*y[17]+126629/3870*y[18]+13246/215*y[19]-21158/645*y
[20]+3071/215*y[21]-9111/344*y[22]+6831/430*y[23]+195151/2580*y[24]-140731/3870*y[25]-251419/2580*y[26]-241003/7740*y[27]-13129/51
6*y[28]-20277/3440*y[29]+1134/1075*y[30]-8154/215*y[31]-31617/1075*y[32]-4293/860*y[33]+3684/1075*y[34]+16707/215*y[35]+4473/86*y[
36]+36282/1075*y[37]+2822/215*y[42]-4667/387*y[43]+12328/645*y[44]-37246/1935*y[45]+3232/215*y[46]-19553/645*y[47]+2978/129*y[48]+
15782/387*y[49]-854/43*y[50]-471/20*y[51]-26029/1290*y[59]-1537/1290*y[60]-437192/5805*y[61]+171781/7740*y[62]+442667/11610*y[63]-
6863/688*y[64]+24376/645*y[65]+29327/860*y[66]+4683/430*y[67]-16747/516*y[68]-1631/1290*y[69]-47997/688*y[70]+33477/430*y[71]+2693
73/1720*y[72]+106207/2580*y[73]+2171/129*y[74]-22336/1075*y[75]-45212/645*y[76]+28471/258*y[77]-3058/43*y[78]-3251/258*y[79]+1126/
43*y[80]-13669/430*y[81];
G65 := 14161/1935*y[5]-3578/1935*y[14]-119132/9675*y[15]-407066/29025*y[16]-368066/29025*y[17]+429697/29025*y[18]+178897/6450*y[19
]-147778/9675*y[20]+33251/3225*y[21]-14303/2580*y[22]-37846/9675*y[23]+923842/29025*y[24]-417943/29025*y[25]-803827/19350*y[26]-12
5029/9675*y[27]-51877/3870*y[28]+45133/8600*y[29]-153571/16125*y[30]-10891/2150*y[31]-36524/5375*y[32]+33571/6450*y[33]-19592/5375
*y[34]+75122/3225*y[35]+6001/215*y[36]+191372/16125*y[37]+19576/9675*y[42]-4754/645*y[43]+78538/9675*y[44]-201446/29025*y[45]+1063
96/9675*y[46]-103708/9675*y[47]+12019/5805*y[48]+12959/645*y[49]-977/1935*y[50]-604/75*y[51]-302629/19350*y[59]-11728/29025*y[60]-
2986472/87075*y[61]+449894/29025*y[62]+1714576/87075*y[63]-52139/5160*y[64]+78056/9675*y[65]+318394/9675*y[66]+49532/9675*y[67]-16
501/1935*y[68]+94472/9675*y[69]-16151/344*y[70]+106239/2150*y[71]+944029/12900*y[72]+156283/9675*y[73]+47557/5805*y[74]-30797/5375
*y[75]-90524/3225*y[76]+5657/129*y[77]-126794/5805*y[78]+16744/5805*y[79]+7535/516*y[80]-255367/19350*y[81];
G66 := 96479/1161*y[5]-8392/1161*y[14]-699178/5805*y[15]-2549272/17415*y[16]-2021314/17415*y[17]+5235481/34830*y[18]+1132853/3870*
y[19]-908642/5805*y[20]+122459/1935*y[21]-140029/1548*y[22]+138226/5805*y[23]+6273623/17415*y[24]-2932367/17415*y[25]-2301304/5805
*y[26]-622141/5805*y[27]-273533/2322*y[28]-3673/5160*y[29]-190934/9675*y[30]-155999/1290*y[31]-316756/3225*y[32]-83071/3870*y[33]-
17608/3225*y[34]+742348/1935*y[35]+39077/129*y[36]+1578958/9675*y[37]+317984/5805*y[42]-73070/1161*y[43]+510932/5805*y[44]-1513894
/17415*y[45]+476384/5805*y[46]-261164/1935*y[47]+332861/3483*y[48]+230761/1161*y[49]-78523/1161*y[50]-4706/45*y[51]-1368581/11610*
y[59]-80927/17415*y[60]-15910888/52245*y[61]+1944391/17415*y[62]+9248894/52245*y[63]-75377/1032*y[64]+471064/5805*y[65]+1302941/58
05*y[66]+401593/5805*y[67]-153554/1161*y[68]+57358/5805*y[69]-366313/1032*y[70]+1552253/3870*y[71]+5578061/7740*y[72]+1014587/5805
*y[73]+270818/3483*y[74]-928864/9675*y[75]-1325668/5805*y[76]+553217/1161*y[77]-1073590/3483*y[78]-116641/3483*y[79]+184141/1548*y
[80]-1572593/11610*y[81];
G67 := 4175/774*y[5]+1355/774*y[14]-5735/774*y[15]-4576/1161*y[16]-3130/1161*y[17]+5300/1161*y[18]+1555/129*y[19]-2630/387*y[20]+8
80/129*y[21]-9265/1032*y[22]+2345/774*y[23]+39545/4644*y[24]+4715/2322*y[25]-10915/1548*y[26]+8915/1548*y[27]-28625/1548*y[28]-845
/688*y[29]+805/258*y[30]-10/43*y[31]+238/43*y[32]-3695/516*y[33]-52/43*y[34]+3370/129*y[35]+1475/86*y[36]+896/129*y[37]-1630/387*y
[42]-2105/387*y[43]-325/387*y[44]+4100/1161*y[45]+2030/387*y[46]-2495/387*y[47]+1975/1161*y[48]+3410/387*y[49]+3325/387*y[50]+25/1
2*y[51]-820/387*y[59]+10715/2322*y[60]-28870/3483*y[61]+29785/4644*y[62]+10945/6966*y[63]-12925/2064*y[64]-770/387*y[65]+35765/154
8*y[66]+2495/774*y[67]-13465/1548*y[68]-1645/774*y[69]-19295/688*y[70]+2915/86*y[71]+29335/1032*y[72]+7235/1548*y[73]+13385/2322*y
[74]-823/86*y[75]+200/129*y[76]+1025/86*y[77]-11000/1161*y[78]+22000/1161*y[79]-290/129*y[80]+2095/774*y[81];
G68 := 213877/1935*y[5]-122273/7740*y[14]-5440691/38700*y[15]-10965367/58050*y[16]-19003913/116100*y[17]+11298233/58050*y[18]+1809
1667/51600*y[19]-1781596/9675*y[20]+162677/3225*y[21]-400753/5160*y[22]+627061/19350*y[23]+53062381/116100*y[24]-27441709/116100*y
[25]-37694491/77400*y[26]-3720707/38700*y[27]-4719767/30960*y[28]-515171/34400*y[29]-655631/129000*y[30]-187226/1075*y[31]-2510027
/21500*y[32]-912707/25800*y[33]+42147/10750*y[34]+1596734/3225*y[35]+169151/430*y[36]+13892771/64500*y[37]+898822/9675*y[42]-13855
1/1935*y[43]+1213201/9675*y[44]-3747272/29025*y[45]+871132/9675*y[46]-1620421/9675*y[47]+732448/5805*y[48]+446243/1935*y[49]-20785
4/1935*y[50]-43477/300*y[51]-1448009/9675*y[59]-6328639/116100*y[60]-29424494/87075*y[61]+3647078/29025*y[62]+39211649/174150*y[63
]-940111/10320*y[64]+449042/9675*y[65]+3809471/19350*y[66]+3684731/38700*y[67]-1487527/7740*y[68]+14263/19350*y[69]-1173113/3440*y
[70]+1824371/4300*y[71]+21332381/25800*y[72]+7439959/38700*y[73]+259327/2322*y[74]-1272683/10750*y[75]-661948/3225*y[76]+258899/43
0*y[77]-2078726/5805*y[78]-165886/1161*y[79]+213311/1290*y[80]-4715359/19350*y[81];
G69 := -6413/516*y[5]+1741/344*y[14]+2901/430*y[15]+81319/3870*y[16]+39752/1935*y[17]-158491/7740*y[18]-23583/860*y[19]+3137/215*y
[20]-1139/430*y[21]-1963/344*y[22]+2569/1290*y[23]-102119/1935*y[24]+34709/1290*y[25]+64547/1720*y[26]-47479/7740*y[27]+853/86*y[2
8]+3669/3440*y[29]+6197/1075*y[30]+3918/215*y[31]+4443/2150*y[32]-4279/860*y[33]-558/1075*y[34]-13493/430*y[35]-4125/86*y[36]-5600
3/2150*y[37]-4004/215*y[42]+2038/387*y[43]-3582/215*y[44]+11989/645*y[45]-12407/645*y[46]+16591/645*y[47]-4231/774*y[48]-8167/387*
y[49]+3064/129*y[50]+83/5*y[51]+16534/645*y[59]+238289/7740*y[60]+19919/5805*y[61]-12543/860*y[62]-125587/5805*y[63]+5723/344*y[64
]+3091/215*y[65]-28457/2580*y[66]-35461/2580*y[67]+2479/129*y[68]+2821/645*y[69]+345/43*y[70]-12659/430*y[71]-29149/430*y[72]-8179
/2580*y[73]-20615/1548*y[74]+8242/1075*y[75]-922/215*y[76]-2126/43*y[77]+7777/387*y[78]+29135/774*y[79]-1223/43*y[80]+49409/1290*y
[81];
G70 := -2539/774*y[5]+919/387*y[14]-27371/1935*y[15]+21502/5805*y[16]+36592/5805*y[17]-24823/11610*y[18]+8303/645*y[19]-15484/1935
*y[20]+1216/215*y[21]-11777/516*y[22]+41477/1935*y[23]-332683/11610*y[24]+89276/5805*y[25]-26701/3870*y[26]-19793/1290*y[27]-26387
/1548*y[28]+1157/860*y[29]+9739/6450*y[30]+5597/430*y[31]-11747/1075*y[32]-11026/645*y[33]+2714/1075*y[34]+8861/645*y[35]-659/43*y
[36]-21649/3225*y[37]-29852/1935*y[42]-1850/387*y[43]-11636/1935*y[44]+59152/5805*y[45]-29972/1935*y[46]+19546/1935*y[47]+7462/116
1*y[48]+1606/387*y[49]+2014/387*y[50]+331/30*y[51]+35074/1935*y[59]+180461/5805*y[60]-554636/17415*y[61]-13721/11610*y[62]-216437/
17415*y[63]+12143/1032*y[64]+54428/1935*y[65]+78779/3870*y[66]-16309/1935*y[67]+5785/774*y[68]-4039/1935*y[69]-12645/344*y[70]+217
61/1290*y[71]+5563/645*y[72]+24229/1935*y[73]-9506/1161*y[74]-12508/3225*y[75]-55336/1935*y[76]+1295/387*y[77]-15656/1161*y[78]+10
5839/2322*y[79]-2211/86*y[80]+44692/1935*y[81];
G71 := -10267/258*y[5]+2131/516*y[14]+34042/645*y[15]+143266/1935*y[16]+119416/1935*y[17]-596333/7740*y[18]-60197/430*y[19]+48008/
645*y[20]-6071/215*y[21]+2933/86*y[22]-5629/645*y[23]-730309/3870*y[24]+175658/1935*y[25]+251927/1290*y[26]+63233/1290*y[27]+23059
/516*y[28]+20631/1720*y[29]+5227/2150*y[30]+37563/430*y[31]+54687/1075*y[32]+4609/430*y[33]-14394/1075*y[34]-36952/215*y[35]-5982/
43*y[36]-90157/1075*y[37]-21536/645*y[42]+3230/129*y[43]-29798/645*y[44]+96916/1935*y[45]-26096/645*y[46]+15526/215*y[47]-20669/38
7*y[48]-11728/129*y[49]+6442/129*y[50]+583/10*y[51]+67349/1290*y[59]+24173/1935*y[60]+818572/5805*y[61]-206423/3870*y[62]-525671/5
805*y[63]+3021/86*y[64]-22396/645*y[65]-121963/1290*y[66]-25267/645*y[67]+19063/258*y[68]-1477/645*y[69]+25629/172*y[70]-78017/430
*y[71]-312629/860*y[72]-102841/1290*y[73]-30715/774*y[74]+52306/1075*y[75]+69592/645*y[76]-30641/129*y[77]+61252/387*y[78]+39179/7
74*y[79]-12145/172*y[80]+100427/1290*y[81];
G72 := -5750/129*y[5]+775/86*y[14]+8165/129*y[15]+31540/387*y[16]+24220/387*y[17]-62605/774*y[18]-6795/43*y[19]+3770/43*y[20]-1170
/43*y[21]+8325/172*y[22]-2855/129*y[23]-149255/774*y[24]+13745/129*y[25]+18755/86*y[26]+54005/774*y[27]+2350/43*y[28]-1155/344*y[2
9]+824/43*y[30]+2400/43*y[31]+2478/43*y[32]+1385/86*y[33]-76/43*y[34]-8590/43*y[35]-7365/43*y[36]-3998/43*y[37]-1540/43*y[42]+1285
0/387*y[43]-2370/43*y[44]+7340/129*y[45]-5020/129*y[46]+9110/129*y[47]-22550/387*y[48]-42250/387*y[49]+4900/129*y[50]+135/2*y[51]+
8840/129*y[59]-965/387*y[60]+184540/1161*y[61]-14935/258*y[62]-107345/1161*y[63]+12825/344*y[64]-1540/43*y[65]-30305/258*y[66]-756
5/129*y[67]+12065/258*y[68]+1085/129*y[69]+61125/344*y[70]-8595/43*y[71]-69805/172*y[72]-21295/258*y[73]-9080/387*y[74]+1709/43*y[
75]+15640/129*y[76]-32525/129*y[77]+67300/387*y[78]+10525/387*y[79]-2600/43*y[80]+8435/129*y[81];
G73 := -8153/344*y[5]+1369/172*y[14]+14019/430*y[15]+9154/215*y[16]+8237/215*y[17]-18933/430*y[18]-67827/860*y[19]+18421/430*y[20]
-2358/215*y[21]+11805/688*y[22]-9221/860*y[23]-488591/5160*y[24]+108077/2580*y[25]+86959/860*y[26]+70891/5160*y[27]+25651/688*y[28
]+2979/860*y[29]+53709/8600*y[30]+27693/860*y[31]+101619/4300*y[32]+9489/860*y[33]-9189/2150*y[34]-42447/430*y[35]-15183/172*y[36]
-216339/4300*y[37]-4526/215*y[42]+4517/258*y[43]-6083/215*y[44]+36317/1290*y[45]-4486/215*y[46]+8248/215*y[47]-11311/516*y[48]-266
77/516*y[49]+7133/172*y[50]+453/20*y[51]+60911/1720*y[59]+17651/1290*y[60]+30929/645*y[61]-15379/645*y[62]-6994/215*y[63]+27753/13
76*y[64]-4741/215*y[65]-20813/430*y[66]-6829/430*y[67]+4299/172*y[68]+1848/215*y[69]+108009/1376*y[70]-36381/430*y[71]-325509/1720
*y[72]-52929/1720*y[73]-11047/516*y[74]+53181/2150*y[75]+9272/215*y[76]-10825/86*y[77]+9662/129*y[78]+29233/1032*y[79]-23433/688*y
[80]+73963/1720*y[81];
G74 := -9137/258*y[5]+1557/172*y[14]+68059/1290*y[15]+131128/1935*y[16]+104716/1935*y[17]-524723/7740*y[18]-27951/215*y[19]+15466/
215*y[20]-3836/215*y[21]+10855/344*y[22]-15643/1290*y[23]-1203703/7740*y[24]+88937/1290*y[25]+133013/860*y[26]+240493/7740*y[27]+3
649/86*y[28]+17427/3440*y[29]+17657/2150*y[30]+10914/215*y[31]+49542/1075*y[32]+15283/860*y[33]-6744/1075*y[34]-33917/215*y[35]-11
589/86*y[36]-83372/1075*y[37]-21046/645*y[42]+10697/387*y[43]-28223/645*y[44]+29012/645*y[45]-21016/645*y[46]+39253/645*y[47]-1560
4/387*y[48]-33476/387*y[49]+9107/129*y[50]+721/20*y[51]+32662/645*y[59]+81791/3870*y[60]+542902/5805*y[61]-113677/2580*y[62]-69882
7/11610*y[63]+22803/688*y[64]-8162/215*y[65]-219151/2580*y[66]-43639/1290*y[67]+27143/516*y[68]+26551/1290*y[69]+89595/688*y[70]-3
2116/215*y[71]-537833/1720*y[72]-165527/2580*y[73]-11749/387*y[74]+90577/2150*y[75]+16164/215*y[76]-51581/258*y[77]+47516/387*y[78
]+12554/387*y[79]-2197/43*y[80]+84337/1290*y[81];
G75 := -3716/43*y[5]+12219/688*y[14]+103393/860*y[15]+6848/43*y[16]+27772/215*y[17]-557469/3440*y[18]-524979/1720*y[19]+143547/860
*y[20]-51177/860*y[21]+3873/43*y[22]-30751/860*y[23]-1982971/5160*y[24]+113578/645*y[25]+669783/1720*y[26]+439421/5160*y[27]+9337/
86*y[28]+4707/430*y[29]+23658/1075*y[30]+238671/1720*y[31]+220707/2150*y[32]+7026/215*y[33]-20862/1075*y[34]-158217/430*y[35]-2736
9/86*y[36]-195096/1075*y[37]-15101/215*y[42]+16447/258*y[43]-21108/215*y[44]+129757/1290*y[45]-16616/215*y[46]+31478/215*y[47]-136
04/129*y[48]-105851/516*y[49]+22243/172*y[50]+492/5*y[51]+26322/215*y[59]+114047/2580*y[60]+160774/645*y[61]-69524/645*y[62]-42256
3/2580*y[63]+6873/86*y[64]-18326/215*y[65]-42629/215*y[66]-68503/860*y[67]+23919/172*y[68]+19437/860*y[69]+217683/688*y[70]-651189
/1720*y[71]-1319079/1720*y[72]-313299/1720*y[73]-75037/1032*y[74]+217131/2150*y[75]+44122/215*y[76]-42519/86*y[77]+42025/129*y[78]
+43447/516*y[79]-43011/344*y[80]+125479/860*y[81];
G76 := 150/43*y[5]-285/86*y[14]+45/43*y[15]-988/645*y[16]-830/129*y[17]+575/258*y[18]-333/86*y[19]+120/43*y[20]-402/43*y[21]+459/1
72*y[22]+153/43*y[23]+651/86*y[24]-971/129*y[25]-189/86*y[26]+3037/258*y[27]-455/43*y[28]+999/344*y[29]-189/43*y[30]+216/43*y[31]+
432/43*y[32]+531/86*y[33]-1608/215*y[34]+246/43*y[35]+711/43*y[36]+768/215*y[37]+300/43*y[42]+278/129*y[43]+178/43*y[44]-724/129*y
[45]+288/43*y[46]-118/43*y[47]-290/43*y[48]-386/129*y[49]-240/43*y[50]-9/2*y[51]-1085/43*y[59]-201/43*y[60]+316/387*y[61]+77/258*y
[62]-191/387*y[63]+735/344*y[64]-44/43*y[65]-219/86*y[66]-285/43*y[67]+1151/86*y[68]-133/43*y[69]+3663/344*y[70]-522/43*y[71]-3051
/172*y[72]+47/86*y[73]-22/43*y[74]+1227/215*y[75]+624/43*y[76]-707/43*y[77]+28/43*y[78]-271/43*y[79]+435/86*y[80]+324/43*y[81];
G77 := 2*y[6]+5/4*y[29]+2*y[30]-17/2*y[31]+10*y[32]+7/6*y[33]+26/3*y[34]-5*y[35]+8*y[36]-16/3*y[37]+12*y[52]+5*y[53]-24*y[54]+21*y
[55]-24*y[56]+y[57]-20*y[58];
G78 := -15*y[29]+8*y[32]-10*y[33]-4*y[34]-20*y[36]+14*y[37]-25*y[55]+128*y[56]-60*y[57];
G79 := -15*y[6]-45/2*y[29]-18*y[30]-6*y[32]-15*y[33]-6*y[34]-30*y[36]+39*y[37]-60*y[55]+264*y[56]-90*y[57];
G80 := -6*y[6]-165/4*y[29]-8*y[30]+1/2*y[31]+26*y[32]-311/6*y[33]+14/3*y[34]+65*y[35]+36*y[36]+212/3*y[37]+4*y[52]-65*y[53]-8*y[54
]-143*y[55]+184*y[56]-53*y[57]+100*y[58];
G81 := -3*y[6]-15/2*y[29]-2*y[30]+14*y[31]+8*y[32]-34/3*y[33]-40/3*y[34]+20*y[35]-12*y[36]+32/3*y[37]+4*y[52]-20*y[53]+16*y[54]-14
*y[55]+88*y[56]-44*y[57]+40*y[58];
G82 := 8/11*y[21]+78/11*y[22]-120/11*y[23]+30/11*y[24]+346/33*y[25]+80/33*y[27]+10/11*y[28]+285/11*y[38]+126/11*y[39]+20/11*y[40]+
144/11*y[82]+180/11*y[83]+144/11*y[84]-54/11*y[85];
G83 := -105/11*y[21]-315/22*y[22]+255/11*y[23]-45/22*y[24]-301/11*y[25]-205/22*y[27]-15/22*y[28]-585/11*y[38]-342/11*y[39]-510/11*
y[40]-2256/55*y[82]-972/55*y[83]-2256/55*y[84]+461/55*y[85];
G84 := -6/11*y[21]-9/11*y[22]-42/11*y[23]+82/11*y[24]+18/11*y[25]+6*y[26]+68/11*y[27]+9/11*y[28]+108/11*y[38]+54/11*y[39]-48/11*y[
40]+186/55*y[82]-378/55*y[83]+186/55*y[84]-56/55*y[85];
G85 := 13/2*y[30]-3/2*y[32]-5/2*y[34]+25/4*y[35]-11/4*y[37]-75/4*y[38]+50*y[40]+5/3*y[59]-20/3*y[60]+10/3*y[62]+10/3*y[63]+10*y[66
]-20*y[67]-5*y[68]+10*y[69]+10*y[73]+5*y[75]-10/3*y[77]-10*y[79];
G86 := -9*y[29]+10*y[30]+6*y[31]+18*y[32]-4*y[33]-10*y[34]+15*y[35]+12*y[36]+9*y[37]-45*y[38]-20*y[39]+20*y[40]-8/3*y[59]+32/3*y[6
0]-16/3*y[62]-16/3*y[63]-16*y[66]+32*y[67]+8*y[68]-16*y[69]-12*y[71]+30*y[72]+4*y[73]+4*y[75]+16/3*y[77]-4*y[79]-2*y[80]-4*y[81];
G87 := 6*y[29]+9*y[33]-15*y[35]-6*y[36]-12*y[37]-15*y[38]+40*y[40]+4*y[59]-16*y[60]+8*y[62]+8*y[63]+24*y[66]-48*y[67]-12*y[68]+24*
y[69]+24*y[73]+24/5*y[75]-8*y[77]-24*y[79]+6*y[80]+12*y[81];
G88 := 3*y[29]+3/2*y[30]-9/2*y[32]+9/2*y[33]-3/2*y[34]-15/4*y[35]-3*y[36]-21/4*y[37]-15/4*y[38]-3*y[39]-5*y[40]-3*y[59]-8*y[60]+2*
y[62]+4*y[63]+6*y[66]-24*y[67]-3*y[68]+12*y[69]+12*y[73]+9/5*y[75]+6*y[77]-8*y[78]-12*y[79]+3*y[80]+6*y[81];
G89 := -12*y[8]-24*y[9]-12*y[10]-16/3*y[41]+8*y[42]+48*y[46]-40*y[47]-70/3*y[48]-50/3*y[49]-30*y[50]+9*y[51]+10*y[86]+40*y[87]+4*y
[88]-92*y[89]-6*y[92]-30*y[93]+120*y[94];
G90 := 7/2*y[8]+2*y[9]-5/2*y[10]+4*y[41]+y[42]-23/3*y[43]+9/2*y[44]+5/3*y[45]-3*y[46]-25/3*y[47]-5/2*y[48]+10*y[49]-25/2*y[50]+9*y
[51]+35/2*y[86]+15*y[87]-3*y[88]-11*y[89]-15*y[91]+15/4*y[92]-135/4*y[93]+75/2*y[94];
G91 := 6*y[8]+10*y[9]-y[11]+32/3*y[41]-32/3*y[43]+21/2*y[44]-10/3*y[45]-21*y[46]+20/3*y[47]-5/6*y[48]+55/3*y[49]-25/2*y[50]+9*y[51
]+55/2*y[86]+25*y[87]-14*y[88]+17*y[89]-30*y[91]+15/4*y[92]-135/4*y[93]-15/2*y[94];
G92 := -4*y[8]-3*y[9]-y[10]+9/4*y[12]+38/3*y[41]-2*y[42]-23/3*y[43]+3*y[44]+5/6*y[45]+3/2*y[46]-15/2*y[47]-5/6*y[48]+40/3*y[49]-35
/2*y[50]+9*y[51]-5*y[86]+12*y[88]-26*y[89]-15*y[90]+45/2*y[91]-33/4*y[92]-165/4*y[93]+15/4*y[94];
G93 := -11/2*y[8]+y[9]-1/2*y[10]-3*y[12]+6*y[13]+70/3*y[41]-16*y[42]-13*y[43]+23/4*y[44]+5/3*y[45]+6*y[46]-10*y[47]-85/12*y[48]+15
5/6*y[49]-125/4*y[50]+21/2*y[51]-105/4*y[86]+15/2*y[87]+36*y[88]-171/2*y[89]-25*y[90]+30*y[91]-77/8*y[92]-475/8*y[93]+15/4*y[94];
G94 := -13/2*y[8]+18*y[9]+23/2*y[10]-27/4*y[12]+9*y[13]+100/3*y[41]-31*y[42]-25/3*y[43]+33/4*y[44]-35/6*y[45]-39/2*y[46]+55/2*y[47
]+55/12*y[48]+235/6*y[49]-5/4*y[50]-27/2*y[51]-235/4*y[86]-105/2*y[87]+48*y[88]-53/2*y[89]+30*y[90]+45/2*y[91]-117/8*y[92]+225/8*y
[93]-105*y[94];
G95 := -4/3*y[14]-16*y[15]+16/5*y[16]+8*y[19]-16/3*y[20]+32/9*y[43]+2/3*y[44]-32/9*y[45]+16/3*y[46]+80/9*y[47]-58/9*y[48]+32/9*y[4
9]+18*y[50]-16*y[51]+56/5*y[52]-4*y[53]-32*y[54]-18*y[55]-192/5*y[56]+118/3*y[86]+54*y[87]-30*y[88]-32/3*y[89];
G96 := -115/24*y[14]-20/3*y[15]-13/3*y[16]-5/6*y[17]+5*y[19]-10/3*y[20]+65/9*y[42]-65/9*y[43]+155/72*y[44]+25/9*y[45]+10/3*y[46]-2
5/6*y[48]+575/24*y[49]-25/4*y[50]-5/16*y[51]+51/2*y[52]-50*y[54]+24*y[56]+45/4*y[57]-55*y[58]+425/48*y[86]+725/24*y[87]-25/4*y[88]
-75/8*y[89];
G97 := 25/16*y[14]+21/5*y[16]+3/4*y[17]-3/2*y[19]+y[20]-7/2*y[42]+47/6*y[43]-27/16*y[44]-23/6*y[45]-y[46]+1/3*y[47]+37/12*y[48]-83
9/48*y[49]+81/8*y[50]-219/32*y[51]-75/4*y[52]-3/2*y[53]+33*y[54]-234/5*y[56]-81/8*y[57]+99/2*y[58]+85/32*y[86]-159/16*y[87]-39/8*y
[88]+179/16*y[89];
G98 := -25/4*y[14]-44/3*y[15]-4/3*y[16]-1/3*y[17]+10*y[19]-20/3*y[20]+62/9*y[42]-4/3*y[43]+163/36*y[44]-40/9*y[45]+2/3*y[46]+80/9*
y[47]-25/9*y[48]+605/36*y[49]+15/2*y[50]-121/8*y[51]+71/5*y[52]+5*y[53]-52*y[54]+72/5*y[56]-9/2*y[57]-58*y[58]+315/8*y[86]+685/12*
y[87]-65/2*y[88]+55/12*y[89];
G99 := 17/24*y[14]+4*y[15]-2/5*y[16]+1/2*y[17]-2*y[19]+4/3*y[20]-y[42]-5/9*y[43]-19/24*y[44]+11/9*y[45]-4/3*y[46]-20/9*y[47]+5/18*
y[48]-175/72*y[49]-13/4*y[50]+79/16*y[51]-61/10*y[52]+7*y[53]+14*y[54]+12/5*y[56]-27/4*y[57]+9*y[58]-403/48*y[86]-125/8*y[87]+35/4
*y[88]-5/24*y[89];
G100 := 13/12*y[14]+4*y[15]-4/5*y[16]+y[17]-y[18]-2*y[19]+4/3*y[20]-2*y[42]-32/9*y[43]+13/12*y[44]+20/9*y[45]-4/3*y[46]-20/9*y[47]
-5/9*y[48]+145/36*y[49]-5/2*y[50]+35/8*y[51]+7/5*y[52]-5*y[53]-4*y[54]+24*y[56]+27/2*y[57]-18*y[58]+85/24*y[86]+35/4*y[87]-5/2*y[8
8]+35/12*y[89];
G101 := 125/16*y[14]+4*y[15]+13/5*y[16]-1/4*y[17]-9/2*y[19]+6*y[20]-17/6*y[42]+7/6*y[43]-293/48*y[44]+15/2*y[45]-3*y[46]-5/3*y[47]
+25/12*y[48]-275/48*y[49]-75/8*y[50]+345/32*y[51]+33/4*y[52]+15/2*y[53]+9*y[54]+18/5*y[56]+27/8*y[57]+39/2*y[58]-295/32*y[86]-395/
16*y[87]+45/8*y[88]+335/16*y[89];
G102 := 621/124*y[21]-13743/5456*y[22]-4731/682*y[23]+11019/2728*y[24]+7401/6820*y[25]+2701/2728*y[26]+777/248*y[27]+18435/5456*y[
28]-1626/341*y[42]-1253/372*y[43]-24257/10912*y[44]+11057/2046*y[45]+12233/1364*y[46]-2857/682*y[47]-42059/4092*y[48]+15127/2976*y
[49]+185/2728*y[50]+131877/21824*y[51]+10383/2728*y[59]+7555/341*y[60]-907/155*y[62]-3325/682*y[63]+10383/2728*y[64]-3789/1705*y[6
6]-171/341*y[67]+53469/13640*y[68]-1656/341*y[69]-29511/2728*y[71]+1503/682*y[72]-19527/2728*y[73]+29061/13640*y[74]-72297/13640*y
[75]+2440/341*y[76]-3126/341*y[78]-1656/341*y[79]+2133/341*y[81]+3885/88*y[90]-210579/6820*y[91]-2527977/545600*y[92]+74655/1984*y
[93]-615651/10912*y[94];
G103 := 2547/124*y[21]-65925/5456*y[22]+3129/682*y[23]-5727/2728*y[24]+14871/6820*y[25]-10117/2728*y[26]-21/248*y[27]-46767/5456*y
[28]+23/341*y[42]-871/372*y[43]+5257/10912*y[44]+347/1023*y[45]-2447/1364*y[46]+2297/341*y[47]+7697/4092*y[48]+1793/2976*y[49]+606
31/2728*y[50]-99309/21824*y[51]-1095/2728*y[59]-3796/341*y[60]+20*y[61]-1094/155*y[62]-1745/682*y[63]-1095/2728*y[64]+1512/341*y[6
6]-2808/341*y[67]+16059/13640*y[68]-3/341*y[69]+1431/2728*y[71]+4167/682*y[72]+11175/2728*y[73]+6363/13640*y[74]-61839/13640*y[75]
-3796/341*y[76]-936/341*y[78]-3/341*y[79]+621/341*y[81]+17583/440*y[90]-155631/6820*y[91]+663393/545600*y[92]+74745/1984*y[93]-266
493/10912*y[94];
G104 := 225/31*y[21]-2985/682*y[22]+4935/341*y[23]-2610/341*y[24]+1438/341*y[25]-2045/682*y[26]-85/31*y[27]-7635/682*y[28]+885/341
*y[42]+175/93*y[43]-7715/2728*y[44]+2315/2046*y[45]-8345/682*y[46]+6195/682*y[47]+9085/1023*y[48]+85/744*y[49]+1670/341*y[50]-7385
/5456*y[51]-915/682*y[59]-3140/341*y[60]+79/31*y[62]+1825/341*y[63]-915/682*y[64]+2181/341*y[66]-9750/341*y[67]-2533/682*y[68]+240
5/341*y[69]+8595/682*y[71]-225/341*y[72]+6255/682*y[73]-579/682*y[74]+1263/682*y[75]-3140/341*y[76]-3250/341*y[78]+2405/341*y[79]+
3435/341*y[81]-1503/22*y[90]+18495/682*y[91]+26349/27280*y[92]-38415/496*y[93]+111765/2728*y[94];
G105 := -411/62*y[21]-5283/2728*y[22]+3159/341*y[23]-1941/1364*y[24]+9519/3410*y[25]+8865/1364*y[26]+573/124*y[27]+14247/2728*y[28
]+1092/341*y[42]-79/62*y[43]+6351/5456*y[44]+6/341*y[45]+11163/682*y[46]-5726/341*y[47]-6211/682*y[48]-483/496*y[49]-22095/1364*y[
50]+55125/10912*y[51]+5007/1364*y[59]+888/341*y[60]-24/31*y[62]-1765/341*y[63]+5007/1364*y[64]-5964/1705*y[66]-240/341*y[67]-2339/
6820*y[68]-2396/341*y[69]+9*y[70]-20871/1364*y[71]-4491/341*y[72]-14439/1364*y[73]+4941/6820*y[74]-8361/6820*y[75]+888/341*y[76]-8
0/341*y[78]-2396/341*y[79]+3*y[80]-1206/341*y[81]+6393/220*y[90]-34473/3410*y[91]-1662153/272800*y[92]+33951/992*y[93]-220203/5456
*y[94];
G106 := 225/62*y[21]-9783/2728*y[22]+747/341*y[23]+1383/1364*y[24]+4773/1705*y[25]-1611/1364*y[26]+171/124*y[27]-10341/2728*y[28]-
348/341*y[42]+17/62*y[43]-6723/5456*y[44]+577/682*y[45]-1908/341*y[46]+2679/682*y[47]+3111/682*y[48]-633/496*y[49]+11493/1364*y[50
]-14577/10912*y[51]+945/1364*y[59]-1632/341*y[60]-66/155*y[62]+525/341*y[63]+945/1364*y[64]+12*y[65]-2034/1705*y[66]-6084/341*y[67
]-7581/6820*y[68]-1200/341*y[69]+783/1364*y[71]+1701/341*y[72]+1791/1364*y[73]-7173/6820*y[74]+9477/6820*y[75]-1632/341*y[76]+6*y[
77]-2028/341*y[78]-1200/341*y[79]-189/341*y[81]-7041/220*y[90]+6507/341*y[91]-136467/272800*y[92]-24651/992*y[93]-81117/5456*y[94]
;
G107 := -6/31*y[21]-7473/1364*y[22]+1065/341*y[23]-1851/682*y[24]+13581/3410*y[25]-1438/341*y[26]+25/31*y[27]-5985/1364*y[28]-377/
341*y[42]+16/93*y[43]-947/1364*y[44]+767/2046*y[45]-2429/682*y[46]+2135/682*y[47]+2029/1023*y[48]-679/372*y[49]-2939/682*y[50]+805
1/2728*y[51]+192/341*y[59]-404/341*y[60]-397/155*y[62]+995/341*y[63]+192/341*y[64]-1692/1705*y[66]+1593/341*y[67]+1506/1705*y[68]-
1641/341*y[69]-4563/682*y[71]-459/341*y[72]+75/682*y[73]-120/341*y[74]+285/682*y[75]+3006/341*y[76]+531/341*y[78]-1641/341*y[79]-9
21/682*y[81]-336/55*y[90]+20877/3410*y[91]+9267/68200*y[92]-393/248*y[93]-18753/682*y[94];
G108 := 351/124*y[21]-29457/5456*y[22]-1647/682*y[23]-387/2728*y[24]+12909/6820*y[25]+5031/2728*y[26]+795/248*y[27]-15507/5456*y[2
8]-171/341*y[42]-281/124*y[43]+12777/10912*y[44]+163/682*y[45]+1647/1364*y[46]+849/682*y[47]-5109/1364*y[48]-117/992*y[49]-13557/2
728*y[50]+97587/21824*y[51]+6273/2728*y[59]+468/341*y[60]-576/155*y[62]+75/682*y[63]+6273/2728*y[64]+234/341*y[66]+2196/341*y[67]+
17331/13640*y[68]-1401/341*y[69]-13041/2728*y[71]+243/682*y[72]-12897/2728*y[73]+6867/13640*y[74]-36351/13640*y[75]+468/341*y[76]+
732/341*y[78]-1401/341*y[79]-1548/341*y[81]+15447/440*y[90]-112149/6820*y[91]-1512783/545600*y[92]+51561/1984*y[93]-73845/10912*y[
94];
G109 := 459/62*y[21]-10449/2728*y[22]+1323/341*y[23]+9/1364*y[24]+699/3410*y[25]+3975/1364*y[26]+267/124*y[27]-8775/2728*y[28]+912
/341*y[42]-5/62*y[43]+4461/5456*y[44]-321/341*y[45]+723/682*y[46]+123/341*y[47]+1007/682*y[48]+839/496*y[49]+3075/1364*y[50]-38241
/10912*y[51]+2709/1364*y[59]-2496/341*y[60]+282/155*y[62]-1905/341*y[63]+2709/1364*y[64]+8082/1705*y[66]-3528/341*y[67]-9729/6820*
y[68]+2016/341*y[69]+7155/1364*y[71]-648/341*y[72]-1413/1364*y[73]-1821/1364*y[74]-14571/6820*y[75]-2496/341*y[76]-1176/341*y[78]-
30/341*y[79]+72/341*y[81]+5019/220*y[90]-25227/3410*y[91]+108837/272800*y[92]+16605/992*y[93]+107919/5456*y[94];
G110 := -675/62*y[21]-5619/2728*y[22]+3339/341*y[23]-7869/1364*y[24]+15599/3410*y[25]-15007/1364*y[26]-203/124*y[27]-8409/2728*y[2
8]+548/341*y[42]+467/186*y[43]+17007/5456*y[44]-5402/1023*y[45]-6749/682*y[46]+1918/341*y[47]+12983/2046*y[48]-9865/1488*y[49]-151
35/1364*y[50]-42635/10912*y[51]+10247/1364*y[59]-2792/341*y[60]-112/155*y[62]+4935/341*y[63]-3393/1364*y[64]+1332/341*y[66]-720/34
1*y[67]-21339/6820*y[68]-3096/341*y[69]-19647/1364*y[71]-1197/341*y[72]+16017/1364*y[73]-48603/6820*y[74]+54711/6820*y[75]-2792/34
1*y[76]-240/341*y[78]-3096/341*y[79]-1572/341*y[81]-16263/220*y[90]+50031/3410*y[91]+1706007/272800*y[92]-28161/992*y[93]-486699/5
456*y[94];
G111 := -1437/62*y[21]+17811/2728*y[22]-2271/341*y[23]+4341/1364*y[24]+3653/3410*y[25]-14149/1364*y[26]-301/124*y[27]+27297/2728*y
[28]-2730/341*y[42]+143/186*y[43]-8887/5456*y[44]+2683/1023*y[45]+907/682*y[46]-3076/341*y[47]+700/1023*y[48]-3895/1488*y[49]-1517
9/1364*y[50]+18195/10912*y[51]-2799/1364*y[59]+4600/341*y[60]-188/31*y[62]+5265/341*y[63]-2799/1364*y[64]-11688/1705*y[66]+4692/34
1*y[67]+15907/6820*y[68]-4922/341*y[69]-47565/1364*y[71]-2583/341*y[72]+30471/1364*y[73]-15933/6820*y[74]+42897/6820*y[75]+4600/34
1*y[76]+1564/341*y[78]-4922/341*y[79]-2100/341*y[81]-15009/220*y[90]+91809/3410*y[91]+560049/272800*y[92]-15639/992*y[93]-684765/5
456*y[94];
G112 := 783/62*y[21]-50517/2728*y[22]+1305/341*y[23]-9219/1364*y[24]+17823/3410*y[25]+1179/1364*y[26]+1287/124*y[27]-46611/2728*y[
28]-1216/341*y[42]-293/62*y[43]+13489/5456*y[44]-254/341*y[45]-2187/341*y[46]+4951/341*y[47]+2181/682*y[48]-1997/496*y[49]+16701/1
364*y[50]+27459/10912*y[51]+7641/1364*y[59]-7584/341*y[60]-1182/155*y[62]+835/341*y[63]+7641/1364*y[64]+3546/1705*y[66]+12888/341*
y[67]-2373/6820*y[68]-2688/341*y[69]-12609/1364*y[71]+864/341*y[72]-9369/1364*y[73]-477/6820*y[74]-18423/6820*y[75]-7584/341*y[76]
+4296/341*y[78]-2688/341*y[79]-8280/341*y[81]+3231/44*y[90]-38997/3410*y[91]-1909791/272800*y[92]+81369/992*y[93]-380205/5456*y[94
];
G113 := 2961/62*y[21]-182223/2728*y[22]+12747/341*y[23]+1743/1364*y[24]+4023/682*y[25]+12805/1364*y[26]+3225/124*y[27]-83085/2728*
y[28]-696/341*y[42]-3401/186*y[43]+29179/5456*y[44]+6164/1023*y[45]+25445/682*y[46]-1754/341*y[47]-77837/2046*y[48]+14275/1488*y[4
9]+13097/1364*y[50]+221481/10912*y[51]+25419/1364*y[59]-5992/341*y[60]-4472/155*y[62]-10885/341*y[63]+45879/1364*y[64]+20484/1705*
y[66]+12384/341*y[67]+11085/1364*y[68]-2400/341*y[69]-62883/1364*y[71]-11943/341*y[72]-28131/1364*y[73]+56241/6820*y[74]-186669/68
20*y[75]-5992/341*y[76]+4128/341*y[78]-2400/341*y[79]-9*y[80]-12654/341*y[81]+99669/220*y[90]-674961/3410*y[91]-281685/10912*y[92]
+421371/992*y[93]-1016439/5456*y[94];
G114 := -2457/62*y[21]+145935/2728*y[22]+18969/341*y[23]+12753/1364*y[24]-30471/3410*y[25]+7439/1364*y[26]-2217/124*y[27]+66885/27
28*y[28]+3324/341*y[42]+3731/186*y[43]-163219/5456*y[44]+23299/1023*y[45]+4219/682*y[46]-4734/341*y[47]-9797/1023*y[48]+61853/1488
*y[49]-69587/1364*y[50]-50337/10912*y[51]-7827/1364*y[59]+17752/341*y[60]+3476/155*y[62]+8155/341*y[63]-7827/1364*y[64]+127584/170
5*y[66]-101052/341*y[67]-69609/6820*y[68]+12732/341*y[69]+84591/1364*y[71]-585/341*y[72]+51963/1364*y[73]+4383/6820*y[74]+25677/68
20*y[75]+17752/341*y[76]-33684/341*y[78]+12732/341*y[79]+28368/341*y[81]-64389/220*y[90]+13305/682*y[91]+2056917/272800*y[92]-3374
91/992*y[93]+1378095/5456*y[94];
G115 := 945/62*y[21]-90639/2728*y[22]+1389/341*y[23]-6393/1364*y[24]+47031/3410*y[25]+3997/1364*y[26]+2169/124*y[27]-56229/2728*y[
28]-606/341*y[42]-1745/186*y[43]+47515/5456*y[44]-4087/1023*y[45]+2545/341*y[46]-416/341*y[47]-11939/2046*y[48]-13469/1488*y[49]-2
557/1364*y[50]+123921/10912*y[51]+15315/1364*y[59]-8392/341*y[60]-1604/155*y[62]-7405/341*y[63]+15315/1364*y[64]-30528/1705*y[66]+
34488/341*y[67]+28089/6820*y[68]-3924/341*y[69]-49275/1364*y[71]-6192/341*y[72]-27483/1364*y[73]+21321/6820*y[74]-51597/6820*y[75]
-8392/341*y[76]+11496/341*y[78]-3924/341*y[79]-10224/341*y[81]+6429/44*y[90]-70899/3410*y[91]-3016197/272800*y[92]+160995/992*y[93
]-563631/5456*y[94];
G116 := -63/10*y[30]-9/10*y[32]+27/10*y[34]-27/4*y[35]+18/5*y[37]+33/10*y[52]-33/4*y[53]+63/4*y[55]+27/5*y[56]+6*y[59]+24*y[60]-15
/2*y[61]-3/2*y[62]-5*y[63]+9/4*y[64]+9/2*y[65]-18*y[66]+9/2*y[67]+3*y[68]+15*y[69]-9/2*y[71]-9/4*y[72]-3*y[73]-3/2*y[74]+9/10*y[75
]-10*y[76]+9/2*y[77]-6*y[78]-9/2*y[79]-27/4*y[80]+3*y[86]+3/2*y[87]+3/2*y[88]-15*y[89];
G117 := -963/304*y[29]+1611/190*y[30]-549/76*y[31]-459/95*y[32]+21/38*y[33]-12/5*y[34]+411/38*y[35]-99/38*y[36]-39/38*y[37]+3/5*y[
52]+255/76*y[53]-181/19*y[54]-183/76*y[55]-258/95*y[56]-465/76*y[57]-138/19*y[58]-280/19*y[59]+24/19*y[60]-10/19*y[61]+3/76*y[62]+
15*y[63]-585/152*y[64]-496/19*y[65]+1623/76*y[66]+84/19*y[67]+47/76*y[68]-673/38*y[69]+357/304*y[70]+27/19*y[71]+102/19*y[72]+405/
76*y[73]+359/76*y[74]-613/380*y[75]+300/19*y[76]-168/19*y[77]+107/19*y[78]+45/76*y[79]+535/152*y[80]+375/76*y[81]-345/76*y[86]-75/
38*y[87]-6/19*y[88]+321/38*y[89];
G118 := 121/38*y[29]+52/19*y[30]-8/19*y[31]-864/95*y[32]+28/57*y[33]-32/15*y[34]+548/57*y[35]-44/19*y[36]-1172/285*y[37]+44/15*y[5
2]-1/57*y[53]-280/57*y[54]-9/19*y[55]+400/19*y[56]-705/19*y[57]+308/19*y[58]-3304/171*y[59]-156/19*y[60]-80/171*y[61]+64/19*y[62]+
14*y[63]-62/57*y[64]-3968/171*y[65]+1082/57*y[66]+224/57*y[67]-1103/171*y[68]+614/171*y[69]+719/76*y[70]-194/57*y[71]+373/114*y[72
]+479/57*y[73]+179/19*y[74]-569/95*y[75]+800/57*y[76]-182/57*y[77]+640/57*y[78]-370/19*y[79]+857/114*y[80]-113/19*y[81]-686/57*y[8
6]-290/57*y[87]+326/57*y[88]+16/19*y[89];
G119 := -257/152*y[29]+659/95*y[30]-187/38*y[31]-294/95*y[32]+113/114*y[33]-44/15*y[34]+605/57*y[35]+13/19*y[36]-146/285*y[37]-22/
15*y[52]+625/114*y[53]-356/57*y[54]-75/38*y[55]+632/95*y[56]-327/38*y[57]-186/19*y[58]-2905/171*y[59]-80/19*y[60]-80/171*y[61]+40/
57*y[62]+10*y[63]-5/57*y[64]+820/171*y[65]+797/57*y[66]-460/57*y[67]-1009/342*y[68]-2635/171*y[69]+355/152*y[70]-23/57*y[71]-70/57
*y[72]+1015/114*y[73]+404/57*y[74]-2369/570*y[75]+800/57*y[76]-790/57*y[77]+982/57*y[78]+115/38*y[79]+109/76*y[80]-55/38*y[81]-745
/114*y[86]-5/57*y[87]-16/57*y[88]+111/19*y[89];
G120 := -965/304*y[29]+248/19*y[30]-385/76*y[31]-225/38*y[32]-55/57*y[33]-43/6*y[34]+2855/114*y[35]+5/19*y[36]-211/114*y[37]-16/3*
y[52]+3265/228*y[53]-70/19*y[54]-1205/76*y[55]-213/19*y[56]-1165/76*y[57]-35/19*y[58]-4625/171*y[59]-155/19*y[60]-250/171*y[61]+59
5/228*y[62]+65/3*y[63]-1265/456*y[64]-5560/171*y[65]+9535/228*y[66]+130/57*y[67]-1105/684*y[68]-11695/342*y[69]+1625/304*y[70]-215
/114*y[71]+265/228*y[72]+2425/228*y[73]+2105/228*y[74]-1313/228*y[75]+1550/57*y[76]-435/19*y[77]+1430/57*y[78]+315/76*y[79]+1925/4
56*y[80]-35/76*y[81]-1735/228*y[86]-245/114*y[87]-50/57*y[88]+385/38*y[89];
G121 := -193/152*y[29]+65/19*y[30]-77/38*y[31]-54/95*y[32]-22/57*y[33]-16/15*y[34]+629/114*y[35]+2/19*y[36]-211/285*y[37]-14/15*y[
52]+311/114*y[53]-28/19*y[54]-127/38*y[55]+372/95*y[56]-233/38*y[57]-14/19*y[58]-1166/171*y[59]-62/19*y[60]-100/171*y[61]+119/114*
y[62]+16/3*y[63]+89/228*y[64]+512/171*y[65]+1109/114*y[66]-575/57*y[67]-677/342*y[68]-1427/171*y[69]+325/152*y[70]+14/57*y[71]+53/
114*y[72]+257/114*y[73]+307/114*y[74]-971/570*y[75]+80/19*y[76]-117/19*y[77]+344/57*y[78]-13/38*y[79]+385/228*y[80]-7/38*y[81]-461
/114*y[86]-163/57*y[87]+94/57*y[88]+39/19*y[89];
G122 := -407/304*y[29]+911/190*y[30]-85/76*y[31]-357/95*y[32]-61/57*y[33]-46/15*y[34]+565/57*y[35]-77/38*y[36]-91/114*y[37]-17/15*
y[52]+1051/228*y[53]-55/57*y[54]-345/76*y[55]+382/95*y[56]-1299/76*y[57]+108/19*y[58]-2093/171*y[59]-70/19*y[60]-70/171*y[61]+311/
228*y[62]+11*y[63]-1061/456*y[64]-3472/171*y[65]+3787/228*y[66]+481/57*y[67]-2065/684*y[68]-4141/342*y[69]+1177/304*y[70]-70/57*y[
71]+124/57*y[72]+907/228*y[73]+1243/228*y[74]-4787/1140*y[75]+700/57*y[76]-392/57*y[77]+731/57*y[78]-231/76*y[79]+547/152*y[80]-48
1/76*y[81]-919/228*y[86]-137/114*y[87]-14/57*y[88]+237/38*y[89];
G123 := -93/76*y[29]+846/95*y[30]-126/19*y[31]-168/19*y[32]+14/19*y[33]-16/5*y[34]+274/19*y[35]-66/19*y[36]-282/95*y[37]+42/5*y[52
]-191/38*y[53]-1028/57*y[54]+49/38*y[55]+568/95*y[56]-1165/38*y[57]+234/19*y[58]-462/19*y[59]-196/19*y[60]-40/57*y[61]+41/57*y[62]
+22*y[63]-157/38*y[64]-1984/57*y[65]+541/19*y[66]+112/19*y[67]-352/57*y[68]-1118/57*y[69]+183/38*y[70]-135/19*y[71]+63/38*y[72]+32
5/19*y[73]+625/57*y[74]-1658/285*y[75]+400/19*y[76]-406/57*y[77]+320/19*y[78]-213/19*y[79]+505/57*y[80]-122/19*y[81]-305/19*y[86]-
240/19*y[87]+106/19*y[88]+214/19*y[89];
G124 := 117/38*y[29]-768/95*y[30]-36/19*y[31]-696/95*y[32]+42/19*y[33]+24/5*y[34]-204/19*y[35]-84/19*y[36]-48/95*y[37]+56/5*y[52]-
505/19*y[53]-192/19*y[54]+501/19*y[55]+432/19*y[56]-693/19*y[57]+588/19*y[58]+478/57*y[59]-56/19*y[60]-880/57*y[61]+98/19*y[62]+44
/3*y[63]-55/19*y[64]-464/19*y[65]-486/19*y[66]+336/19*y[67]-504/19*y[68]+668/19*y[69]+663/38*y[70]-6/19*y[71]-105/19*y[72]-108/19*
y[73]+226/19*y[74]-214/95*y[75]-320/19*y[76]+620/19*y[77]+48/19*y[78]-696/19*y[79]+106/19*y[80]-708/19*y[81]-250/19*y[86]-188/19*y
[87]+280/19*y[88]-460/19*y[89];
G125 := 117/76*y[29]+129/95*y[30]-18/19*y[31]-519/95*y[32]+21/19*y[33]-6/5*y[34]+69/19*y[35]-42/19*y[36]-39/19*y[37]+41/10*y[52]-7
25/76*y[53]-96/19*y[54]-195/76*y[55]+216/19*y[56]-693/38*y[57]+294/19*y[58]-616/57*y[59]-28/19*y[60]-440/57*y[61]+49/19*y[62]+37/3
*y[63]-55/38*y[64]-346/19*y[65]+213/19*y[66]+54/19*y[67]-257/38*y[68]+182/19*y[69]-21/76*y[70]-63/38*y[71]-39/76*y[72]+633/38*y[73
]+113/19*y[74]-727/190*y[75]+220/19*y[76]-32/19*y[77]+138/19*y[78]-525/38*y[79]+383/76*y[80]-195/38*y[81]-193/38*y[86]-37/19*y[87]
+26/19*y[88]+55/19*y[89];
G126 := -1/4*y[29]+1/2*y[30]-1/2*y[31]+1/5*y[32]-1/6*y[33]+4/5*y[34]-2/3*y[35]+y[36]+1/5*y[37]+8/15*y[52]-10/3*y[53]-3*y[55]+32/5*
y[56]+2*y[57]-5/3*y[59]+20/3*y[60]-20/3*y[61]+2/3*y[62]-5/9*y[63]+5/2*y[64]+224/9*y[65]+4/3*y[66]-32/3*y[67]+11/9*y[68]-23/9*y[69]
-29/4*y[70]+2/3*y[71]+29/6*y[72]+19/3*y[73]-2/3*y[74]-2/5*y[75]-26/3*y[77]+8/3*y[78]+3*y[79]-1/2*y[80]+5*y[81]-2/3*y[86]-8*y[87]+4
/3*y[88]+4*y[89];
G127 := -9/38*y[29]+1449/95*y[30]-63/19*y[31]+36/95*y[32]+147/38*y[33]-6*y[34]+156/19*y[35]-90/19*y[36]-939/95*y[37]-6*y[52]+579/3
8*y[53]-108/19*y[54]-819/19*y[55]-324/95*y[56]-117/38*y[57]-54/19*y[58]-519/38*y[59]-516/19*y[60]+120/19*y[61]+105/19*y[62]+22*y[6
3]-297/38*y[64]-736/19*y[65]+831/19*y[66]-96/19*y[67]-263/38*y[68]-560/19*y[69]+117/19*y[70]+435/38*y[71]+633/76*y[72]-93/38*y[73]
+120/19*y[74]-99/95*y[75]+960/19*y[76]-321/19*y[77]+312/19*y[78]-99/38*y[79]+1179/76*y[80]+315/38*y[81]-618/19*y[86]-576/19*y[87]+
300/19*y[88]+468/19*y[89];
G128 := -75/76*y[29]+2157/190*y[30]-183/38*y[31]-84/19*y[32]+64/19*y[33]-6*y[34]+232/19*y[35]-33/19*y[36]-426/95*y[37]-23/10*y[52]
-1/76*y[53]-108/19*y[54]-1053/76*y[55]-552/95*y[56]+111/38*y[57]-54/19*y[58]-747/38*y[59]+16/19*y[60]-70/19*y[61]+48/19*y[62]+43/3
*y[63]-63/19*y[64]-4/57*y[65]+622/19*y[66]-248/19*y[67]+14/57*y[68]-1718/57*y[69]-168/19*y[70]+113/19*y[71]+277/19*y[72]+286/19*y[
73]+101/19*y[74]-711/190*y[75]+580/19*y[76]-473/19*y[77]+274/19*y[78]+112/19*y[79]+138/19*y[80]+357/19*y[81]-571/38*y[86]-291/19*y
[87]+34/19*y[88]+525/19*y[89];
G129 := -25/76*y[29]+263/190*y[30]-61/38*y[31]-26/95*y[32]+64/57*y[33]+1/5*y[34]-163/114*y[35]-11/19*y[36]-151/190*y[37]+14/15*y[5
2]-485/114*y[53]-36/19*y[54]+12/19*y[55]+100/19*y[56]+37/38*y[57]-18/19*y[58]-367/114*y[59]+92/57*y[60]+25/57*y[61]+1/114*y[62]+46
/9*y[63]-65/76*y[64]+1535/171*y[65]+161/114*y[66]-305/57*y[67]-599/342*y[68]-122/171*y[69]-53/76*y[70]+169/114*y[71]+937/228*y[72]
+401/114*y[73]+221/114*y[74]-14/95*y[75]+200/57*y[76]-302/57*y[77]+236/57*y[78]-71/38*y[79]+127/76*y[80]+67/38*y[81]-115/114*y[86]
-59/19*y[87]+34/57*y[88]+61/19*y[89];
G130 := -y[29]-74/5*y[30]-2*y[31]+16/5*y[32]-2/3*y[33]+28/5*y[34]-26/3*y[35]+4*y[36]+46/5*y[37]+116/15*y[52]-82/3*y[53]+48*y[55]+8
/5*y[56]+8*y[57]+37/3*y[59]+116/3*y[60]-80/3*y[61]-22/3*y[62]-164/9*y[63]+29/2*y[64]+368/9*y[65]-152/3*y[66]+16/3*y[67]+50/9*y[68]
+280/9*y[69]-11/4*y[70]-43/3*y[71]-109/6*y[72]+4/3*y[73]-8/3*y[74]+1/5*y[75]-160/3*y[76]+46/3*y[77]-64/3*y[78]+4*y[79]-17*y[80]-10
*y[81]+43/3*y[86]+22*y[87]+4/3*y[88]-50*y[89];
G131 := 30/19*y[29]-426/95*y[30]+78/19*y[31]+66/19*y[32]-11/38*y[33]-6/5*y[34]-52/19*y[35]-84/19*y[36]-21/19*y[37]+34/5*y[52]-193/
38*y[53]+36/19*y[54]+558/19*y[55]+204/19*y[56]-417/38*y[57]+18/19*y[58]+173/38*y[59]+172/19*y[60]-40/19*y[61]-35/19*y[62]-22/3*y[6
3]+99/38*y[64]+736/57*y[65]-277/19*y[66]+32/19*y[67]+263/114*y[68]+560/57*y[69]-39/19*y[70]-145/38*y[71]-211/76*y[72]+31/38*y[73]-
40/19*y[74]+33/95*y[75]-320/19*y[76]+107/19*y[77]-104/19*y[78]+33/38*y[79]-393/76*y[80]-105/38*y[81]+206/19*y[86]+192/19*y[87]-100
/19*y[88]-156/19*y[89];
G132 := y[38]+4*y[40]-2/3*y[59]-3*y[60]-4/3*y[61]+2/3*y[62]+11/6*y[64]-4/5*y[66]-7*y[67]-8/5*y[68]+13/2*y[70]+4/5*y[71]-3*y[72]-y[
73]-2/3*y[74]+7/15*y[75]-2/3*y[77]-52/15*y[78]-8/3*y[79]-9/5*y[80]+1/5*y[81]-4/5*y[82]+78/5*y[83]+8/5*y[84]-13/15*y[85]+12*y[90]-2
*y[92]+10*y[93]-2*y[94];
G133 := 5*y[38]+3/2*y[39]-5/2*y[40]+35/3*y[59]-250/3*y[61]+35/3*y[62]+80/3*y[64]+2*y[66]-75*y[67]+2*y[68]+40*y[69]+35/4*y[70]+21/2
*y[71]-45/2*y[72]-35/2*y[73]-41/3*y[74]+46/3*y[75]+10*y[76]+35*y[77]-124/3*y[78]-40*y[79]-27/4*y[80]-53*y[81]-27/5*y[82]+177/5*y[8
3]-63/5*y[84]-323/30*y[85]+120*y[90]-14*y[91]-179/10*y[92]+165/2*y[93]-20*y[94];
G134 := -65/4*y[38]-6*y[39]+25*y[40]-215/12*y[59]-135/4*y[60]+475/3*y[61]-197/12*y[62]-35/2*y[63]-685/24*y[64]-65/4*y[66]+225/4*y[
67]-9*y[68]-75/2*y[69]+775/16*y[70]-99/4*y[71]-315/8*y[72]-35/4*y[73]+293/12*y[74]-55/3*y[75]-75*y[77]+223/3*y[78]+30*y[79]+9/4*y[
80]+209/4*y[81]-168/5*y[82]+60*y[83]-6/5*y[84]+571/60*y[85]-99*y[90]+74*y[91]+199/20*y[92]-255/4*y[93]+50*y[94];
G135 := 1/2*y[38]+2*y[40]-13/3*y[59]-y[60]+16*y[61]-2*y[62]-43/12*y[64]-1/5*y[66]+10*y[67]-2/5*y[68]-10*y[69]+19/4*y[70]-9/5*y[71]
+9/2*y[72]+2*y[73]+2*y[74]-37/15*y[75]-32/3*y[77]+82/15*y[78]+16/3*y[79]+3/10*y[80]+59/5*y[81]-1/5*y[82]+27/5*y[83]+11/5*y[84]+7/1
0*y[85]-12*y[90]+2*y[92]-10*y[93]+2*y[94];
G136 := 3/2*y[38]+6*y[40]-y[59]-6*y[60]-6*y[61]+2*y[62]+23/4*y[64]-10*y[65]-3*y[66]-15*y[67]-2*y[68]+14*y[69]+75/4*y[70]+3*y[71]-2
7/2*y[72]-3*y[73]-2*y[74]+4*y[75]-10*y[78]-12*y[79]-9/2*y[80]-6*y[81]-27/5*y[82]+189/5*y[83]+9/5*y[84]-41/10*y[85]+48*y[90]-33/5*y
[92]+33*y[93]+6*y[94];
G137 := -10*y[38]-3*y[39]+30*y[40]-25/2*y[59]-45/2*y[60]+370/3*y[61]-27/2*y[62]-55/3*y[63]-95/6*y[64]-45/2*y[66]+75/2*y[67]-6*y[68
]-25*y[69]+475/8*y[70]-55/2*y[71]-195/4*y[72]-45/2*y[73]+39/2*y[74]-38/3*y[75]-200/3*y[77]+170/3*y[78]+40/3*y[79]+85/2*y[81]-157/5
*y[82]+396/5*y[83]+17/5*y[84]+27/5*y[85]-58*y[90]+76*y[91]-3/10*y[92]-85/2*y[93]+40*y[94];
G138 := y[38]+4*y[40]+8/3*y[59]-4*y[60]-24*y[61]+4*y[62]+32/3*y[64]-14/5*y[66]-30*y[67]-8/5*y[68]+20*y[69]+14*y[70]+24/5*y[71]-14*
y[72]-6*y[73]-4*y[74]+92/15*y[75]+28/3*y[77]-212/15*y[78]-56/3*y[79]-24/5*y[80]-94/5*y[81]-24/5*y[82]+166/5*y[83]+4/5*y[84]-26/5*y
[85]+64*y[90]-44/5*y[92]+44*y[93]+8*y[94];
G139 := -75/4*y[38]-5*y[39]+25*y[40]-75/4*y[59]-175/12*y[60]+175*y[61]-275/12*y[62]-25/2*y[63]-325/8*y[64]-35/4*y[66]+375/4*y[67]-
125/2*y[69]+325/16*y[70]-125/4*y[71]-25/8*y[72]-25/4*y[73]+335/12*y[74]-25*y[75]-75*y[77]+85*y[78]+50*y[79]+45/4*y[80]+315/4*y[81]
-16*y[82]-9*y[83]+8*y[84]+217/12*y[85]-185*y[90]+70*y[91]+81/4*y[92]-525/4*y[93]+50*y[94];
G140 := -35/2*y[38]-9*y[39]-60*y[40]+35/2*y[59]+105/2*y[60]-90*y[61]+37/6*y[62]+35/3*y[63]-115/12*y[64]+67/2*y[66]+75/2*y[67]+24*y
[68]-25*y[69]-965/8*y[70]+45/2*y[71]+525/4*y[72]+35/2*y[73]-97/6*y[74]+4/3*y[75]+80*y[77]-160/3*y[78]+20*y[79]+45/2*y[80]-5/2*y[81
]+216/5*y[82]-1113/5*y[83]-138/5*y[84]+289/30*y[85]-142*y[90]-80*y[91]+219/10*y[92]-235/2*y[93]-50*y[94];
G141 := 25/4*y[38]+75/4*y[59]+25/4*y[60]-75*y[61]+175/12*y[62]-25/6*y[63]+725/24*y[64]-5/4*y[66]-375/4*y[67]+125/2*y[69]+475/16*y[
70]+45/4*y[71]-375/8*y[72]-175/4*y[73]-115/12*y[74]+50/3*y[75]+25*y[77]-95/3*y[78]-50*y[79]-45/4*y[80]-155/4*y[81]-15*y[82]+84*y[8
3]+9*y[84]-115/12*y[85]+145*y[90]+20*y[91]-93/4*y[92]+425/4*y[93]-25*y[94];
G142 := -12*y[46]+8*y[47]+7*y[48]-33/2*y[86]-6*y[87]+9*y[88]-9*y[89]+28*y[95];
G143 := 4*y[60]-4*y[61]+4/5*y[62]+4/3*y[63]-12*y[65]+12/5*y[66]+12*y[67]+16/5*y[68]+4*y[69]+4*y[80]+9*y[86]+8/3*y[87]-40/3*y[88]+2
6*y[89]+44/15*y[90]+52/5*y[91]-237/25*y[92]-11*y[93]+14*y[94]+28/15*y[95];
G144 := 22/3*y[60]-14/3*y[61]-2/15*y[62]+10/9*y[63]-14*y[65]-2/5*y[66]+22*y[67]+22/15*y[68]+10/3*y[69]-8/3*y[80]-8*y[86]-43/9*y[87
]+44/9*y[88]+8/3*y[89]-322/45*y[90]+94/15*y[91]+17/25*y[92]+31/3*y[93]-28/3*y[94]-434/45*y[95];
G145 := 8/3*y[60]-4/3*y[61]+8/15*y[62]+8/9*y[63]-y[64]-4*y[65]+8/5*y[66]+8*y[67]+32/15*y[68]+8/3*y[69]-3*y[70]+14/3*y[80]+10*y[86]
+46/9*y[87]-104/9*y[88]+52/3*y[89]+388/45*y[90]+104/15*y[91]-178/25*y[92]-10/3*y[93]+34/3*y[94]+476/45*y[95];
G146 := -5/6*y[60]+25/6*y[61]-13/6*y[62]-35/18*y[63]+25/2*y[65]-13/2*y[66]-5/2*y[67]-1/6*y[68]-35/6*y[69]-3*y[71]-1/3*y[80]-125/36
*y[87]+83/18*y[88]-29/3*y[89]+19/18*y[90]+11/6*y[91]+5/2*y[92]+5/3*y[93]+65/6*y[94]+35/18*y[95];
G147 := 5/2*y[60]-7/2*y[61]+11/10*y[62]+11/6*y[63]-21/2*y[65]+33/10*y[66]+15/2*y[67]-1/10*y[68]+11/2*y[69]-3*y[79]-1/2*y[80]+3/2*y
[86]+95/12*y[87]-17/6*y[88]+2*y[89]-209/30*y[90]+23/10*y[91]+6/25*y[92]+5/2*y[93]-35/2*y[94]-133/30*y[95];


==> anc/t1-16-8-basis.ttt <==

r1 := -1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[7,7])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,5],z[4
,7])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[7,7])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[2,5],z[3,7
])+3*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[3,5],z[2,7])+4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[2,5],z[4,7])
+6/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[5,7])-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1,5],z[4,7])
+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[3,5],z[4,7])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,5],z[3,7])+1
/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[6,7])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[2,5],z[5,7])
+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[5,7])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[5,5],z[1,
7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[2,5],z[3,7])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,5],z[4,7]
)+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[5,5],z[1,7])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,5],z[6,
7])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[2,5],z[6,7])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[5,5],z[
0,7])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,5],z[1,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[5,5],z[4,
7])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[5,5],z[2,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[3,5],z[
3,7])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[7,7])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[5,5],z[3
,7])-5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,5],z[4,7])-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],
z[6,7])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[2,5],z[4,7])-6/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[5,5
],z[2,7])+2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,5],z[3,7])-3*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[2,5],
z[5,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[4,5],z[1,7])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[3,5
],z[2,7])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[6,7])+1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],
z[7,7])-4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[6,7])-4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[3,5],
z[3,7])-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[5,5],z[0,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[3,
5],z[0,7])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[2,5],z[1,7])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[
4,5],z[0,7])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[3,7])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],
z[1,5],z[2,7])+5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[1,5],z[3,7])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[
0,5],z[4,7])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[2,5],z[2,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],
z[3,5],z[1,7])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,5],z[5,7])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4
],z[3,5],z[5,7]);
r2 := 1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[7,7])+5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,5],
z[4,7])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[7,7])-5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[2,5
],z[3,7])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[3,5],z[2,7])-9/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[
0,5],z[5,7])+5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1,5],z[4,7])-5/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],
z[3,5],z[4,7])-3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[6,7])+7/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4
],z[2,5],z[5,7])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,5],z[2,7])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],
z[1,5],z[5,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[4,5],z[2,7])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[
1,5],z[5,7])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[5,7])+1/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4]
,z[5,5],z[1,7])+5/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[2,5],z[3,7])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,
4],z[5,5],z[1,7])+3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,5],z[6,7])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[
2,4],z[2,5],z[6,7])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[5,5],z[0,7])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,
4],z[4,5],z[1,7])+1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[5,5],z[4,7])+1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[
3,4],z[5,5],z[2,7])+5/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[3,5],z[3,7])+1/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4]
,z[3,4],z[0,5],z[7,7])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[5,5],z[3,7])+5/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,
4],z[2,4],z[4,5],z[4,7])-1/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[6,7])-5/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z
[0,4],z[4,4],z[2,5],z[4,7])+9/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[5,5],z[2,7])-5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3
],z[1,4],z[2,4],z[4,5],z[3,7])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[2,5],z[5,7])+3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3
,3],z[1,4],z[4,4],z[4,5],z[1,7])-7/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[3,5],z[2,7])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3
],z[1,4],z[2,4],z[1,5],z[6,7])-2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[7,7])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3
,3],z[1,4],z[3,4],z[0,5],z[6,7])-1/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[5,5],z[0,7])+1/4*`&^`(z[0,3],z[1,3],z[2,3],
z[3,3],z[3,4],z[4,4],z[3,5],z[0,7])-3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[2,5],z[1,7])-1/4*`&^`(z[0,3],z[1,3],z[2,3
],z[3,3],z[2,4],z[4,4],z[4,5],z[0,7])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[3,7])+3/4*`&^`(z[0,3],z[1,3],z[2
,3],z[3,3],z[3,4],z[4,4],z[1,5],z[2,7])-5/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[1,5],z[3,7])+1/2*`&^`(z[0,3],z[1,3],z
[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[4,7])+3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[2,5],z[2,7])+1/4*`&^`(z[0,3],z[1,3]
,z[2,3],z[3,3],z[2,4],z[4,4],z[3,5],z[1,7])-3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,5],z[5,7])-3/4*`&^`(z[0,3],z[1,
3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,5],z[5,7]);
r3 := `&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,6],z[4,6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[1,6],z[3,6]
)-2/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,6],z[3,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[1,6],z[2,6]
)-2/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,6],z[6,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,6],z[5,6]
)-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,6],z[5,6])+6*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1,6],z[4,6])-
8*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[2,6],z[3,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[2,6],z[6,6])-2*`&
^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,6],z[5,6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[2,6],z[5,6])+6*`&^`
(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[3,6],z[4,6])-1/6*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,6],z[6,6])-3/2*`&
^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[2,6],z[4,6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,6],z[6,6])+6*`&^`
(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[2,6],z[5,6])-8*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,6],z[4,6])+2/3*`&^`
(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,6],z[6,6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[2,6],z[4,6])-2*`&^`(z
[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,6],z[4,6])+6*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[2,6],z[3,6])+`&^`(z[0,3
],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[1,6],z[5,6]);
r4 := 1/24*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,6],z[6,6])-1/8*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[2,6]
,z[4,6])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,6],z[6,6])-3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[2,
6],z[5,6])+1/12*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,6],z[6,6])-9/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z
[2,6],z[4,6])+1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,6],z[4,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4]
,z[2,6],z[3,6])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,6],z[6,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z
[4,6],z[5,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[2,6],z[6,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3
,6],z[5,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[3,6],z[4,6])+7/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z
[3,6],z[4,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,6],z[4,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[1
,6],z[3,6])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,6],z[3,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[1,6
],z[2,6])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,6],z[5,6])-3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1
,6],z[4,6])+7/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[2,6],z[3,6])+1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z
[2,6],z[5,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[1,6],z[5,6])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1
,6],z[6,6])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,6],z[5,6]);
r5 := -1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[1,5],z[3,5],z[5,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[1,5],z[2,5],z[
4,6])-3/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[1,5],z[2,5],z[6,6])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[2,5],z[4,5
],z[1,6])+27/100*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[2,5],z[5,5],z[1,6])-21/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,5
],z[4,5],z[1,6])-3/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,5],z[5,5],z[2,6])-3/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z
[2,5],z[5,5],z[0,6])+11/200*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[5,5],z[0,6])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4
,4],z[2,5],z[3,5],z[1,6])-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[2,5],z[4,5],z[0,6])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],
z[1,4],z[1,5],z[5,5],z[3,6])-3/100*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[0,5],z[2,5],z[6,6])-7/40*`&^`(z[0,3],z[1,3],z[2,3],z[
3,3],z[0,4],z[1,5],z[5,5],z[4,6])-2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,5],z[3,5],z[5,6])-3/10*`&^`(z[0,3],z[1,3],z[2,3]
,z[3,3],z[2,4],z[1,5],z[5,5],z[2,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,5],z[4,5],z[3,6])+1/50*`&^`(z[0,3],z[1,3],z[2,3],
z[3,3],z[3,4],z[0,5],z[1,5],z[6,6])-1/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[2,5],z[5,6])+`&^`(z[0,3],z[1,3],z[2,3],z
[3,3],z[3,4],z[1,5],z[3,5],z[3,6])+1/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[1,5],z[5,5],z[1,6])+1/50*`&^`(z[0,3],z[1,3],z[2,
3],z[3,3],z[0,4],z[4,5],z[5,5],z[1,6])-1/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,5],z[5,5],z[0,6])+3/10*`&^`(z[0,3],z[1,3],
z[2,3],z[3,3],z[3,4],z[3,5],z[4,5],z[0,6])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,5],z[4,5],z[3,6])-1/20*`&^`(z[0,3],z[1,
3],z[2,3],z[3,3],z[0,4],z[3,5],z[5,5],z[2,6])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[5,5],z[2,6])+3/10*`&^`(z[0,3],
z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[3,5],z[4,6])-2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[4,5],z[3,6])-`&^`(z[0,3],z[
1,3],z[2,3],z[3,3],z[3,4],z[2,5],z[3,5],z[2,6])+3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[2,5],z[4,5],z[2,6])+3/100*`&^`(z[0,3
],z[1,3],z[2,3],z[3,3],z[2,4],z[3,5],z[5,5],z[0,6])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,5],z[3,5],z[6,6])+3/40*`&^`(z
[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,5],z[4,5],z[5,6])-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[0,5],z[5,5],z[4,6])-27/100*
`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[0,5],z[3,5],z[5,6])+3/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[0,5],z[4,5],z[4,6])-1
1/200*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[5,5],z[1,6])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[3,5],z[2,
6])-3/40*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[4,5],z[1,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,5],z[4,5],z[2,6
])+1/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,5],z[5,5],z[1,6])+1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,5],z[4,5],z[
4,6])+3/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,5],z[5,5],z[3,6])+7/40*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[4,5
],z[2,6])+3/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[0,5],z[3,5],z[6,6])+1/4*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[
2,5],z[3,6])-11/200*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[0,5],z[4,5],z[6,6])+11/200*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z
[0,5],z[5,5],z[5,6])-3/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[3,5],z[3,6])+21/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2
,4],z[1,5],z[2,5],z[5,6])-1/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[1,5],z[5,6])+1/20*`&^`(z[0,3],z[1,3],z[2,3],z[3,3]
,z[4,4],z[0,5],z[2,5],z[4,6])-1/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[0,5],z[4,5],z[5,6])-3/4*`&^`(z[0,3],z[1,3],z[2,3],z[3
,3],z[2,4],z[1,5],z[3,5],z[4,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,5],z[3,5],z[4,6]);
r6 := 4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[1,5],z[3,5],z[5,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[1,5],z[2,5],z[4,
6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[1,5],z[2,5],z[6,6])-4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[2,5],z[4,5],z[
1,6])+21/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[2,5],z[5,5],z[1,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[3,5],z[4,5
],z[1,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[2,5],z[5,5],z[2,6])-1/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[2,5],z[
5,5],z[0,6])+3/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[5,5],z[0,6])+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[2,5]
,z[3,5],z[1,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[2,5],z[4,5],z[0,6])+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[1,
5],z[5,5],z[3,6])+6/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[0,5],z[2,5],z[6,6])-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],
z[1,5],z[5,5],z[4,6])-4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,5],z[3,5],z[5,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4
],z[1,5],z[5,5],z[2,6])-4/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[1,5],z[6,6])+4/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z
[3,4],z[0,5],z[2,5],z[5,6])-4/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[1,5],z[5,5],z[1,6])-4/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,
3],z[0,4],z[4,5],z[5,5],z[1,6])+4/25*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[4,5],z[5,5],z[0,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z
[3,3],z[3,4],z[3,5],z[4,5],z[0,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[3,5],z[4,5],z[3,6])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3
,3],z[0,4],z[3,5],z[5,5],z[2,6])+1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[5,5],z[2,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z
[3,3],z[3,4],z[0,5],z[3,5],z[4,6])-4/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[0,5],z[4,5],z[3,6])-6/25*`&^`(z[0,3],z[1,3],z[2,3
],z[3,3],z[2,4],z[3,5],z[5,5],z[0,6])+1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[1,5],z[3,5],z[6,6])-1/10*`&^`(z[0,3],z[1,3],z[
2,3],z[3,3],z[0,4],z[1,5],z[4,5],z[5,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[0,5],z[5,5],z[4,6])-21/25*`&^`(z[0,3],z[1,3
],z[2,3],z[3,3],z[2,4],z[0,5],z[3,5],z[5,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[0,5],z[4,5],z[4,6])-3/50*`&^`(z[0,3],z[
1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[5,5],z[1,6])-`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[3,5],z[2,6])+1/10*`&^`(z[0,3],z[1
,3],z[2,3],z[3,3],z[4,4],z[1,5],z[4,5],z[1,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,4],z[3,5],z[4,5],z[2,6])-4/25*`&^`(z[0,3],z[1,
3],z[2,3],z[3,3],z[1,4],z[3,5],z[5,5],z[1,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[2,5],z[4,5],z[4,6])-1/5*`&^`(z[0,3],z[1,3]
,z[2,3],z[3,3],z[0,4],z[2,5],z[5,5],z[3,6])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[4,5],z[2,6])-`&^`(z[0,3],z[1,3],
z[2,3],z[3,3],z[1,4],z[1,5],z[4,5],z[4,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[3,4],z[1,5],z[4,5],z[2,6])+1/25*`&^`(z[0,3],z[1,3],z
[2,3],z[3,3],z[1,4],z[0,5],z[3,5],z[6,6])+`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[1,5],z[2,5],z[3,6])-3/50*`&^`(z[0,3],z[1,3],z[
2,3],z[3,3],z[0,4],z[0,5],z[4,5],z[6,6])+3/50*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,4],z[0,5],z[5,5],z[5,6])+1/5*`&^`(z[0,3],z[1,3]
,z[2,3],z[3,3],z[4,4],z[0,5],z[3,5],z[3,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[2,4],z[1,5],z[2,5],z[5,6])+4/25*`&^`(z[0,3],z[1
,3],z[2,3],z[3,3],z[4,4],z[0,5],z[1,5],z[5,6])-2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[4,4],z[0,5],z[2,5],z[4,6])+4/25*`&^`(z[0,3],
z[1,3],z[2,3],z[3,3],z[1,4],z[0,5],z[4,5],z[5,6]);
r7 := `&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,5],z[1,5],z[4,5],z[5,5])-2*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[0,5],z[2,5],z[3,5],z[5,5]
)+10*`&^`(z[0,3],z[1,3],z[2,3],z[3,3],z[1,5],z[2,5],z[3,5],z[4,5]);
r8 := `&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[7,7])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[6,7])+
`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[5,7])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[4,7])+`&^`(z
[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[3,7])-`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[6,7])+`&^`(z[0,3],
z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[5,7])-`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[4,7])+`&^`(z[0,3],z[1,3]
,z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[3,7])-`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[2,7])+`&^`(z[0,3],z[2,3],z[3,3
],z[0,4],z[1,4],z[2,4],z[3,4],z[5,7])-`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[4,7])+`&^`(z[0,3],z[2,3],z[3,3],z[0,
4],z[1,4],z[3,4],z[4,4],z[3,7])-`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[2,7])+`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2
,4],z[3,4],z[4,4],z[1,7])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[4,7])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[
2,4],z[4,4],z[3,7])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,7])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z
[4,4],z[1,7])-`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,7]);
r9 := -`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6,6])-40*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[3,
6])+14*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])-9*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[2,6
])+2/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[3,6])+4*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[2,
6])+7/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[6,6])-18/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],
z[5,6])+23/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[3,6])+2/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,
5],z[2,6])+3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[2,6])+8*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5]
,z[3,6])-12/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[2,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[1
,5],z[5,6])-6*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,6])+`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],
z[3,6])+13*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[1,5],z[6,6])-192/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[2,
5],z[5,6])+54*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[3,5],z[4,6])-6/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4
,5],z[6,6])+6/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[5,5],z[5,6])-42/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4]
,z[0,5],z[5,6])-3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[4,6])+24*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],
z[2,5],z[3,6])-6/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[6,6])+18/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,
4],z[4,5],z[5,6])-12*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[2,6])-19/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z
[4,4],z[0,5],z[5,6])+57/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],
z[4,4],z[3,5],z[3,6])-111/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[5,6])+18*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2
,4],z[3,4],z[1,5],z[4,6])-32*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[3,6])+57/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z
[2,4],z[3,4],z[2,5],z[5,6])-9*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[4,6])-17/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],
z[2,4],z[3,4],z[2,5],z[6,6])+9/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[3,5],z[5,6])+3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],
z[2,4],z[3,4],z[4,5],z[4,6])+24/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[2,5],z[5,6])-12*`&^`(z[0,3],z[1,3],z[2,3],z[0,4
],z[2,4],z[4,4],z[3,5],z[4,6])+14*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[3,6])-3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4]
,z[3,4],z[4,4],z[1,5],z[4,6])-8*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[2,5],z[3,6])-9/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4]
,z[1,4],z[4,4],z[2,5],z[6,6])+13/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[3,5],z[5,6])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],
z[1,4],z[4,4],z[4,5],z[4,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[4,6])-13/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z
[3,4],z[4,4],z[1,5],z[3,6])+5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])+24/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],
z[3,4],z[4,4],z[0,5],z[5,6])+42/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6])-68/75*`&^`(z[0,3],z[2,3],z[3,3],z
[0,4],z[1,4],z[4,4],z[0,5],z[6,6])+73/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[5,6])-11*`&^`(z[1,3],z[2,3],z[3,3
],z[0,4],z[1,4],z[4,4],z[1,5],z[4,6])+3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[1,5],z[6,6])+16/25*`&^`(z[0,3],z[1,3],z
[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[6,6])-12/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5],z[5,6])+2*`&^`(z[0,3],z[2,3],
z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[3,6])-1/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[0,5],z[6,6])-8/5*`&^`(z[1,3],z[2,3
],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])+8*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[4,6])-8*`&^`(z[1,3],z[2,3],
z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])+18/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[1,6])-34/25*`&^`(z[0,3],z[
1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])-51/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[1,5],z[5,6])+30*`&^`(z[0,3],
z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[2,5],z[4,6])-32*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[3,5],z[3,6])+28/15*`&^`(z[0,
3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[6,6])-6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])+4*`&^`(z[0,3]
,z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[4,6])-7/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[3,6])+24*`&^`(z[0,3
],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[3,6])-9/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])+6*`&^`(z[0,3
],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[4,6])+33/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[5,6])-3*`&^`(z[0
,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])+`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])+3/5*`&^`(z[1,3
],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])-9*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[4,6])+6/5*`&^`(z[1,3
],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])-16/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])-63/25*`&^`(
z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])+66/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[5,6])-30*`&^
`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[4,6])+3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])-17/5*`&
^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6])+54*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])-6/25*
`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5,6])+27/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])-9
*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[4,6])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-`
&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[2,6])+8/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[6,6])-11
/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[5,6])+5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[4,6])-1
3/25*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[0,5],z[6,6])+4*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[4,6])
-10/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[3,6])+14/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[3,5],z[6
,6])-16/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,5],z[5,6])-9*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[
2,6])-2/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[3,6])+6*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[
2,6])+15*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[1,5],z[3,6])-9*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[2,5],z[2
,6])-36/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,6])-11/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5]
,z[4,6])-2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[4,6])-10/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5
],z[3,6])+66/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[1,6])+16/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],
z[5,5],z[0,6])+8/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])+73/25*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[
4,4],z[5,5],z[1,6])+7/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])-6/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4]
,z[4,4],z[2,5],z[0,6])-6/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[1,6])+57/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[
2,4],z[4,4],z[3,5],z[1,6])-17/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[0,6])-192/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,
4],z[2,4],z[3,4],z[3,5],z[1,6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[2,6])+3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4]
,z[3,4],z[4,4],z[4,5],z[1,6])-68/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[5,5],z[0,6])-30*`&^`(z[0,3],z[2,3],z[3,3],z[1
,4],z[2,4],z[3,4],z[3,5],z[2,6])+13*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[0,6])+24/5*`&^`(z[1,3],z[2,3],z[3,3],z
[0,4],z[1,4],z[3,4],z[5,5],z[1,6])-13/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[0,6])+1/5*`&^`(z[0,3],z[1,3],z[2,
3],z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])-111/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[5,5],z[1,6])-6*`&^`(z[1,3],z[2,3],z
[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])+28/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[0,6])+30*`&^`(z[1,3],z[2,3
],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])-12/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[4,5],z[1,6])+24/5*`&^`(z[1,3],z
[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[1,6])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[4,5],z[0,6])-7/5*`&^`(z[0,3],z[1
,3],z[2,3],z[0,4],z[2,4],z[3,4],z[5,5],z[3,6])-9/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[0,6])-40*`&^`(z[0,3],z[
1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,5],z[3,6])-11/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[2,6])+13/5*`&^`(z[1,3
],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[1,6])-2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[3,6])-13/3*`&^`(z[
0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[3,6])-3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])+42/25*`&^`(
z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[5,5],z[0,6])+14/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])+2/15*`
&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[3,6])-3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[2,6])-1/5*`
&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[5,5],z[0,6])+33/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])+2
7/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[1,6])-`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])-17
/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[0,6])-34/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6
])-63/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[0,6])+9/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z
[1,6])+3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[1,6])+8*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z
[3,6])+4*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[2,6])-12/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],
z[4,6])-51/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,5],z[1,6])+57/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5
,5],z[2,6])+8*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[3,5],z[2,6])-6/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1
,5],z[0,6])-11*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[4,5],z[2,6])-19/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],
z[5,5],z[1,6])-11/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[1,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,
4],z[4,5],z[0,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[2,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4]
,z[3,5],z[1,6])-9/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])-3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4]
,z[4,5],z[2,6])-42/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[1,6])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[
3,4],z[5,5],z[4,6])-36/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[2,6])+15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],
z[2,4],z[4,5],z[3,6])-18/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[1,6])-6*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4]
,z[4,4],z[2,5],z[1,6])+18*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[4,5],z[2,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[
3,4],z[4,5],z[3,6])+23/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[3,6])-8/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4]
,z[4,4],z[4,5],z[1,6]);
r10 := -11/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6,6])-60*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5
],z[3,6])+21*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])-16*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5
],z[2,6])-8/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[3,6])+22/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z
[1,5],z[2,6])+13/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[6,6])-6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4]
,z[2,5],z[5,6])+38/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[3,6])+16/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z
[4,4],z[0,5],z[2,6])+4*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[2,6])+14*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[
4,4],z[1,5],z[3,6])-17/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[2,6])+29/30*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,
4],z[4,4],z[1,5],z[5,6])-25/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,6])+`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4
],z[4,4],z[0,5],z[4,6])+99/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[1,5],z[6,6])-296/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],
z[2,4],z[3,4],z[2,5],z[5,6])+82*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[3,5],z[4,6])-7/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4]
,z[1,4],z[2,4],z[4,5],z[6,6])+7/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[5,5],z[5,6])-82/25*`&^`(z[0,3],z[2,3],z[3,3],z[
1,4],z[2,4],z[3,4],z[0,5],z[5,6])-5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[4,6])+40*`&^`(z[0,3],z[2,3],z[3,3],z[1
,4],z[2,4],z[3,4],z[2,5],z[3,6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[6,6])+27/5*`&^`(z[0,3],z[1,3],z[3,3],z[
0,4],z[1,4],z[2,4],z[4,5],z[5,6])-19*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[2,6])-169/150*`&^`(z[0,3],z[1,3],z[3,
3],z[0,4],z[3,4],z[4,4],z[0,5],z[5,6])+87/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+3*`&^`(z[0,3],z[1,3],z[3
,3],z[0,4],z[2,4],z[4,4],z[3,5],z[3,6])-156/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[5,6])+27*`&^`(z[1,3],z[2,3]
,z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[4,6])-52*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[3,6])+89/5*`&^`(z[0,3],z[1,
3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[5,6])-13*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[4,6])-5*`&^`(z[0,3],z[1,3
],z[2,3],z[0,4],z[2,4],z[3,4],z[2,5],z[6,6])+17/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[3,5],z[5,6])+4*`&^`(z[0,3],z[1,
3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,5],z[4,6])+32/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[2,5],z[5,6])-19*`&^`(z[0,3],z[
1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[3,5],z[4,6])+21*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[3,6])-17/3*`&^`(z[0,3],
z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[1,5],z[4,6])-44/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[2,5],z[3,6])-3*`&^`(z[0,3]
,z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[2,5],z[6,6])+77/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[3,5],z[5,6])-8/3*`&^`(z[
0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[4,5],z[4,6])+5/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[4,6])-20/3*`&^`
(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[3,6])+23/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])+122/1
5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[0,5],z[5,6])+67/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6]
)-211/150*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[6,6])+241/50*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,
5],z[5,6])-35/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[4,6])+9/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z
[1,5],z[6,6])+26/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[6,6])-7/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,
4],z[1,5],z[5,6])+3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[3,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,
4],z[0,5],z[6,6])-16/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])+16*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[
3,4],z[2,5],z[4,6])-44/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])+27/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4
],z[4,4],z[1,5],z[1,6])-54/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])-83/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],
z[2,4],z[4,4],z[1,5],z[5,6])+50*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[2,5],z[4,6])-52*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],
z[2,4],z[4,4],z[3,5],z[3,6])+52/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[6,6])-154/15*`&^`(z[0,3],z[1,3],z[3,3],
z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])+22/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[4,6])-12/5*`&^`(z[1,3],z[2,3],z[3
,3],z[1,4],z[2,4],z[4,4],z[0,5],z[3,6])+40*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[3,6])-33/10*`&^`(z[1,3],z[2,3],
z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])+26/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[4,6])+43/25*`&^`(z[0,3],z[
1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[5,6])-22/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])+19/10*`&^`(z[0,
3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])-15*`&^`(z[1
,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[4,6])+7/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])-74/15*`&^`
(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])-93/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])+22*`
&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[5,6])-50*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[4,6])+47/1
0*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])-29/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6])
+82*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])-27/50*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5,
6])+53/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])-16*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[
4,6])+8/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-8/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5]
,z[2,6])+11/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[6,6])-17/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z
[2,5],z[5,6])+23/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[4,6])-143/150*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z
[4,4],z[0,5],z[6,6])+35/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[4,6])-5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],
z[4,4],z[2,5],z[3,6])+58/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[3,5],z[6,6])-74/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z
[1,4],z[3,4],z[4,5],z[5,6])-13*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[2,6])+26/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4]
,z[3,4],z[4,4],z[2,5],z[2,6])+26*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[1,5],z[3,6])-15*`&^`(z[0,3],z[1,3],z[2,3],z[2,4]
,z[3,4],z[4,4],z[2,5],z[2,6])-61/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,6])-53/15*`&^`(z[0,3],z[1,3],z[3,3],z
[1,4],z[3,4],z[4,4],z[0,5],z[4,6])-3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[4,6])-5*`&^`(z[0,3],z[2,3],z[3,3],z[0
,4],z[1,4],z[4,4],z[3,5],z[3,6])+22*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[1,6])+26/25*`&^`(z[0,3],z[2,3],z[3,3],
z[0,4],z[2,4],z[4,4],z[5,5],z[0,6])+11/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])+241/50*`&^`(z[0,3],z[1,3],
z[2,3],z[0,4],z[3,4],z[4,4],z[5,5],z[1,6])+13/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])-2*`&^`(z[0,3],z[2,3
],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[0,6])-27/50*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[1,6])+89/5*`&^`(z[0,3],
z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[1,6])-29/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[0,6])-296/5*`&^`(z[
1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[1,6])-3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[2,6])+47/10*`&^`(
z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[1,6])-211/150*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[5,5],z[0,6])-50*
`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[2,6])+99/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[0,6])+1
22/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[1,6])-143/150*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],
z[0,6])+8/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])-156/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z
[5,5],z[1,6])-25/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])+52/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4
,4],z[3,5],z[0,6])+50*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])-7/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[
4,4],z[4,5],z[1,6])+32/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[1,6])+19/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,
4],z[4,4],z[4,5],z[0,6])-12/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[5,5],z[3,6])-3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3
,4],z[4,4],z[3,5],z[0,6])-60*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,5],z[3,6])-53/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],
z[1,4],z[3,4],z[5,5],z[2,6])+77/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[1,6])-20/3*`&^`(z[0,3],z[1,3],z[3,3],z[
0,4],z[1,4],z[4,4],z[4,5],z[3,6])-22/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])+67/25*`&^`(z[0,3],z[1,3],z[3,
3],z[1,4],z[2,4],z[4,4],z[5,5],z[0,6])+58/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])-8/15*`&^`(z[0,3],z[1,3]
,z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[3,6])-17/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[2,6])-3/5*`&^`(z[0,3],z[1
,3],z[2,3],z[1,4],z[3,4],z[4,4],z[5,5],z[0,6])+43/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])+53/5*`&^`(z[0,3
],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[1,6])-11/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])-5*`&^`(z[1,
3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[0,6])-54/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6])-93/25*`&^
`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[0,6])+17/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[1,6])+29/3
0*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[1,6])+14*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z[3,6])+3
5/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[2,6])-17/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[4,6
])-83/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,5],z[1,6])+87/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5,5],z
[2,6])+16*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[3,5],z[2,6])-7/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],
z[0,6])-35/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[4,5],z[2,6])-169/150*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],
z[5,5],z[1,6])-17/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[1,6])+9/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,
4],z[4,5],z[0,6])+5/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[2,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[
4,4],z[3,5],z[1,6])-33/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])-5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],
z[3,4],z[4,5],z[2,6])-82/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[1,6])+16/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z
[1,4],z[3,4],z[5,5],z[4,6])-61/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[2,6])+26*`&^`(z[1,3],z[2,3],z[3,3],z[0,4]
,z[1,4],z[2,4],z[4,5],z[3,6])-6*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[1,6])-154/15*`&^`(z[0,3],z[2,3],z[3,3],z[1
,4],z[3,4],z[4,4],z[2,5],z[1,6])+27*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[4,5],z[2,6])+38/5*`&^`(z[0,3],z[2,3],z[3,3],z
[0,4],z[1,4],z[2,4],z[5,5],z[3,6])-16/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[4,5],z[1,6])+`&^`(z[0,3],z[1,3],z[3,3],z[
0,4],z[2,4],z[3,4],z[5,5],z[2,6]);
r11 := -6/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6,6])-48*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5]
,z[3,6])+58/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])-12*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,
5],z[2,6])+8/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[3,6])+16/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],
z[1,5],z[2,6])+4/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[6,6])-52/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[
3,4],z[2,5],z[5,6])+32/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[3,6])+4/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4
],z[4,4],z[0,5],z[2,6])+4*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[2,6])+10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4]
,z[4,4],z[1,5],z[3,6])-18/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[2,6])+14/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z
[3,4],z[4,4],z[1,5],z[5,6])-26/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,6])+84/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,
4],z[2,4],z[3,4],z[1,5],z[6,6])-232/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[2,5],z[5,6])+64*`&^`(z[0,3],z[1,3],z[2,3],z
[1,4],z[2,4],z[3,4],z[3,5],z[4,6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,5],z[6,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[0
,4],z[1,4],z[2,4],z[5,5],z[5,6])-48/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[5,6])-4*`&^`(z[0,3],z[2,3],z[3,3],z
[1,4],z[2,4],z[3,4],z[1,5],z[4,6])+32*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[3,6])-8/5*`&^`(z[0,3],z[1,3],z[3,3],
z[0,4],z[1,4],z[2,4],z[3,5],z[6,6])+26/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[5,6])-16*`&^`(z[1,3],z[2,3],z[3,3
],z[0,4],z[2,4],z[4,4],z[2,5],z[2,6])-58/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[5,6])+68/5*`&^`(z[1,3],z[2,3],
z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[3,6])-134/25*`&^`(z[1,3],z[2,
3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[5,6])+22*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[4,6])-40*`&^`(z[1,3],z[2,
3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[3,6])+14*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[5,6])-10*`&^`(z[0,3],z[1,
3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[4,6])-26/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[2,5],z[6,6])+14/5*`&^`(z[0,3],
z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[3,5],z[5,6])+4*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,5],z[4,6])+34/5*`&^`(z[0,3]
,z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[2,5],z[5,6])-16*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[3,5],z[4,6])+58/3*`&^`(z[1,
3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[3,6])-4/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[1,5],z[4,6])-40/3*`&^`(z
[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[2,5],z[3,6])-12/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[2,5],z[6,6])+44/15*`
&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[3,5],z[5,6])-2/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[4,5],z[4,6])+4/3
*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[4,6])-6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[3,6])+20/
3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])+88/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[0,5],z[5,6]
)+58/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6])-82/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],
z[6,6])+286/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[5,6])-44/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z
[1,5],z[4,6])+8/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[1,5],z[6,6])+19/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,
4],z[0,5],z[6,6])-16/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5],z[5,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4
],z[1,5],z[4,6])+2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[3,6])-8/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,
4],z[0,5],z[6,6])-4/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])+32/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z
[3,4],z[2,5],z[4,6])-40/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])+26/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,
4],z[4,4],z[1,5],z[1,6])-36/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])-76/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4]
,z[2,4],z[4,4],z[1,5],z[5,6])+40*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[2,5],z[4,6])-40*`&^`(z[0,3],z[1,3],z[2,3],z[1,4]
,z[2,4],z[4,4],z[3,5],z[3,6])+12/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[6,6])-124/15*`&^`(z[0,3],z[1,3],z[3,3],
z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])+16/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[4,6])-8/5*`&^`(z[1,3],z[2,3],z[3,
3],z[1,4],z[2,4],z[4,4],z[0,5],z[3,6])+32*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[3,6])-11/5*`&^`(z[1,3],z[2,3],z[
3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])+20/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[4,6])+52/25*`&^`(z[0,3],z[1,
3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[5,6])-22/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])+7/5*`&^`(z[0,3],z
[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])-14/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])-6*`&^`(z[1,3],
z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[4,6])+2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])-68/15*`&^`(z[1,3
],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])-92/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])+88/5*`&^`(
z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[5,6])-40*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[4,6])+58/15*`&
^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])-4*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6])+64*`&^
`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])-14/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5,6])+34/
5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])-12*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[4,6])+2
/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-2/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[2,6]
)+2/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[6,6])-8/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[5,
6])+20/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[4,6])-56/75*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[0,5]
,z[6,6])+14/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[4,6])-10/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[
2,5],z[3,6])+64/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[3,5],z[6,6])-68/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3
,4],z[4,5],z[5,6])-10*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[2,6])+20/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z
[4,4],z[2,5],z[2,6])+16*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[1,5],z[3,6])-6*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[
4,4],z[2,5],z[2,6])-44/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,6])-52/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,
4],z[4,4],z[0,5],z[4,6])-10/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[4,6])-10/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],
z[1,4],z[4,4],z[3,5],z[3,6])+88/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[1,6])+19/25*`&^`(z[0,3],z[2,3],z[3,3],z[
0,4],z[2,4],z[4,4],z[5,5],z[0,6])+2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])+286/75*`&^`(z[0,3],z[1,3],z[2,
3],z[0,4],z[3,4],z[4,4],z[5,5],z[1,6])+4/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])-8/5*`&^`(z[0,3],z[2,3],z
[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[0,6])-14/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[1,6])+14*`&^`(z[0,3],z[2,3
],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[1,6])-4*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[0,6])-232/5*`&^`(z[1,3],z[2
,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[1,6])-10/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[2,6])+58/15*`&^`(z[0,3
],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[1,6])-82/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[5,5],z[0,6])-40*`&^`(z[
0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[2,6])+84/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[0,6])+88/15*`&
^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[1,6])-56/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[0,6])+2/
15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])-134/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[5,5],z[1,
6])-26/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])+12/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],
z[0,6])+40*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])-16/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[4,5
],z[1,6])+34/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[1,6])+7/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[
4,5],z[0,6])-8/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[5,5],z[3,6])-12/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4]
,z[3,5],z[0,6])-48*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,5],z[3,6])-52/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3
,4],z[5,5],z[2,6])+44/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[1,6])-6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z
[4,4],z[4,5],z[3,6])-22/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])+58/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2
,4],z[4,4],z[5,5],z[0,6])+64/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])+8/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4
],z[1,4],z[3,4],z[5,5],z[3,6])-4/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[2,6])-8/15*`&^`(z[0,3],z[1,3],z[2,3],z[
1,4],z[3,4],z[4,4],z[5,5],z[0,6])+52/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])+34/5*`&^`(z[0,3],z[1,3],z[3,
3],z[2,4],z[3,4],z[4,4],z[2,5],z[1,6])-6/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])-26/5*`&^`(z[1,3],z[2,3],z
[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[0,6])-36/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6])-92/25*`&^`(z[0,3],z[
2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[0,6])+14/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[1,6])+14/15*`&^`(z[1,
3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[1,6])+10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z[3,6])+14/3*`&^`(z[
0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[2,6])-18/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[4,6])-76/5*`&^
`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,5],z[1,6])+68/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5,5],z[2,6])+32/3
*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[3,5],z[2,6])-2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[0,6])-44/
3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[4,5],z[2,6])-58/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[1,6]
)-8/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[1,6])+8/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[4,5],z[0,
6])+4/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[2,6])-14/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[3,5],z
[1,6])-11/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])-4*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],
z[2,6])-48/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[1,6])+4/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[
5,5],z[4,6])-44/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[2,6])+16*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],
z[4,5],z[3,6])-52/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[1,6])-124/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],
z[4,4],z[2,5],z[1,6])+22*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[4,5],z[2,6])+32/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4
],z[2,4],z[5,5],z[3,6])-4/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[4,5],z[1,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],
z[4,4],z[4,5],z[2,6]);
r12 := -1/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6,6])+16*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5]
,z[3,6])-17/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])+4*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5
],z[2,6])-8/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[3,6])-`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5]
,z[2,6])+1/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[6,6])+4/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,
5],z[5,6])-12/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[3,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z
[0,5],z[2,6])-3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[2,6])-3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1
,5],z[3,6])+8/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[2,6])+7/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],
z[1,5],z[5,6])+5/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,6])-26/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,
4],z[1,5],z[6,6])+64/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[2,5],z[5,6])-18*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[
3,4],z[3,5],z[4,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,5],z[6,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],
z[2,4],z[5,5],z[5,6])+28/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[5,6])-8*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4
],z[3,4],z[2,5],z[3,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[6,6])-13/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4]
,z[2,4],z[4,5],z[5,6])+6*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[2,6])+13/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,
4],z[4,4],z[0,5],z[5,6])-28/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4
],z[3,4],z[2,5],z[4,6])-`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[3,6])+49/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4
],z[3,4],z[0,5],z[5,6])-5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[4,6])+8*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],
z[3,4],z[2,5],z[3,6])-21/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[5,6])+3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4]
,z[3,4],z[3,5],z[4,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[2,5],z[6,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4]
,z[3,4],z[3,5],z[5,6])-3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,5],z[4,6])-13/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4
],z[4,4],z[2,5],z[5,6])+6*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[3,5],z[4,6])-17/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,
4],z[4,4],z[2,5],z[3,6])-2/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[1,5],z[4,6])+16/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z
[3,4],z[4,4],z[2,5],z[3,6])+`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[2,5],z[6,6])-6/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1
,4],z[4,4],z[3,5],z[5,6])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[4,6])+5/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z
[3,4],z[4,4],z[1,5],z[3,6])-2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])-28/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4]
,z[3,4],z[4,4],z[0,5],z[5,6])-18/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6])+22/75*`&^`(z[0,3],z[2,3],z[3,3],
z[0,4],z[1,4],z[4,4],z[0,5],z[6,6])-71/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[5,6])+13/3*`&^`(z[1,3],z[2,3],z[
3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[4,6])-1/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[1,5],z[6,6])-4/25*`&^`(z[0,3],z[1,3]
,z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[6,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5],z[5,6])-`&^`(z[0,3],z[2,3],z[3,3
],z[0,4],z[2,4],z[4,4],z[2,5],z[3,6])+1/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[0,5],z[6,6])-8/15*`&^`(z[1,3],z[2,3],z
[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])-7/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[4,6])+16/3*`&^`(z[1,3],z[2,3
],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])-13/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[1,6])+16/25*`&^`(z[0,3],
z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])+22/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[1,5],z[5,6])-10*`&^`(z[0,3
],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[2,5],z[4,6])+8*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[3,5],z[3,6])-13/15*`&^`(z[0
,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[6,6])+12/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])-`&^`(z[0,
3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[4,6])+8/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[3,6])-8*`&^`(z[0,
3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[3,6])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])-3*`&^`(z[0,
3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[4,6])-22/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[5,6])+3/5*`&^`(
z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])+7/5*`&^
`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])+12/5*
`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])+22/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])-
4*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[5,6])+10*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[4,6])-1
7/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])+6/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6
])-18*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])+4/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5
,6])-7/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])+4*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[4
,6])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-4/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],
z[6,6])+14/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[5,6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5
],z[4,6])+11/75*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[0,5],z[6,6])-5/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z
[1,5],z[4,6])+5/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[3,6])-9/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4]
,z[3,5],z[6,6])+12/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,5],z[5,6])+3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4
],z[2,5],z[2,6])-3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[2,6])-4*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],
z[1,5],z[3,6])+14/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,6])+22/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[
4,4],z[0,5],z[4,6])+2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[4,6])+5/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],
z[4,4],z[3,5],z[3,6])-4*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[1,6])-4/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4]
,z[4,4],z[5,5],z[0,6])-4/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])-71/75*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z
[3,4],z[4,4],z[5,5],z[1,6])+1/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])+`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3
,4],z[4,4],z[2,5],z[0,6])+4/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[1,6])-21/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4]
,z[2,4],z[4,4],z[3,5],z[1,6])+6/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[0,6])+64/5*`&^`(z[1,3],z[2,3],z[3,3],z[1
,4],z[2,4],z[3,4],z[3,5],z[1,6])+2/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[2,6])-17/15*`&^`(z[0,3],z[1,3],z[3,3]
,z[0,4],z[3,4],z[4,4],z[4,5],z[1,6])+22/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[5,5],z[0,6])+10*`&^`(z[0,3],z[2,3],z[3
,3],z[1,4],z[2,4],z[3,4],z[3,5],z[2,6])-26/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[0,6])-28/15*`&^`(z[1,3],z[2,3
],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[1,6])+11/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[0,6])+1/5*`&^`(z[0,3],z
[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])+49/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[5,5],z[1,6])+5/3*`&^`(z[1,
3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])-13/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[0,6])-10*`&^`(z
[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[4,5],z[1,6])-13/5*`&^`(z[
1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[1,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[4,5],z[0,6])+8/5*`&^`(
z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[5,5],z[3,6])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[0,6])+16*`&^`(z[0
,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,5],z[3,6])+22/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[2,6])-6/5*`&^`
(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[1,6])+5/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[3,6])+3/5*`&
^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])-18/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[5,5],z[0,6])-9/
5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])-8/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[3,6])
-2/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[2,6])+1/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[5,5],z[0,
6])-22/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])-7/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],
z[1,6])-1/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])+2*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],
z[0,6])+16/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6])+22/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z
[5,5],z[0,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[1,6])+7/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4
],z[4,5],z[1,6])-3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z[3,6])-5/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4
],z[4,5],z[2,6])+8/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[4,6])+22/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[
3,4],z[4,5],z[1,6])-28/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5,5],z[2,6])-7/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4]
,z[4,4],z[3,5],z[2,6])+3/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[0,6])+13/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3
,4],z[4,4],z[4,5],z[2,6])+13/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[1,6])+14/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,
4],z[3,4],z[4,4],z[3,5],z[1,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[4,5],z[0,6])-1/3*`&^`(z[0,3],z[1,3],z[3,3],z[
0,4],z[1,4],z[4,4],z[5,5],z[2,6])+7/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[3,5],z[1,6])+1/5*`&^`(z[0,3],z[1,3],z[2,3],
z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])+28/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[1,6])-3/5*`&^`(z[0,3],z[1,3],z[2
,3],z[0,4],z[1,4],z[3,4],z[5,5],z[4,6])+14/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[2,6])-4*`&^`(z[1,3],z[2,3],z[
3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[3,6])+4/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[1,6])+12/5*`&^`(z[0,3],z[2,3]
,z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[1,6])-5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[4,5],z[2,6])-12/5*`&^`(z[0,3],z[2,3
],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[3,6])-8/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[4,5],z[1,6])+`&^`(z[0,3],z[1,3]
,z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[2,6]);
r13 := -7/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6,6])-8*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5]
,z[3,6])+`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])-4/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],
z[3,6])+`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[2,6])+7/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z
[6,6])-1/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[5,6])-1/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5]
,z[3,6])-4/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[2,6])+`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z
[3,6])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5],z[3,6])+3/10*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[
2,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[1,5],z[5,6])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,
6])+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[1,5],z[6,6])-6*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[2,5],z[5,
6])+12*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[3,5],z[4,6])-3/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,5],z[
6,6])+3/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[5,5],z[5,6])-6/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5
],z[5,6])+4*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[3,6])+3/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5
],z[6,6])-9/10*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[5,6])-9/50*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z
[0,5],z[5,6])+6/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3
,5],z[3,6])-21/50*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[5,6])+9/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4]
,z[1,5],z[4,6])-7*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[3,6])+21/10*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,
4],z[2,5],z[5,6])-3/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[4,6])+7/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z
[3,4],z[2,5],z[6,6])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[3,5],z[5,6])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4
,4],z[2,5],z[3,6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[1,5],z[4,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4
],z[2,5],z[3,6])-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[2,5],z[6,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[
4,4],z[3,5],z[5,6])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[4,5],z[4,6])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,
4],z[1,5],z[3,6])+1/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[
4,4],z[0,5],z[5,6])+7/50*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6])-14/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,
4],z[4,4],z[0,5],z[6,6])+14/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[5,6])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,
4],z[4,4],z[1,5],z[4,6])+3/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[6,6])-3/10*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],
z[2,4],z[4,4],z[1,5],z[5,6])-7/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[
1,4],z[3,4],z[2,5],z[4,6])+2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])-9/10*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z
[3,4],z[4,4],z[1,5],z[1,6])-2/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])+3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],
z[2,4],z[4,4],z[2,5],z[4,6])-7*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[3,5],z[3,6])-2/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4]
,z[1,4],z[3,4],z[2,5],z[6,6])-3/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z
[1,4],z[3,4],z[4,5],z[4,6])+4/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[3,6])+4*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z
[2,4],z[3,4],z[3,5],z[3,6])-9/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])-6/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,
4],z[2,4],z[4,4],z[0,5],z[5,6])-9/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])-1/10*`&^`(z[0,3],z[1,3],z[2,3],
z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])+21/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])-9/2*`&^`(z[1,3],z[2,3],z[3
,3],z[0,4],z[1,4],z[2,4],z[3,5],z[4,6])+3/10*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])+`&^`(z[1,3],z[2,3],z[3,
3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])-4/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])+12/5*`&^`(z[0,3],z[1,3],
z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[5,6])-6*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[4,6])+1/5*`&^`(z[0,3],z[2,3],
z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])-3/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6])+12*`&^`(z[1,3],z[2,3]
,z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])+9/50*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5,6])+9/10*`&^`(z[0,3],z[
2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])+3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-`&^`(z[1,3],z[2,
3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[2,6])+2/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[6,6])-3/10*`&^`(z[0,3],
z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[5,6])+1/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[4,6])-3/50*`&^`(z[0,
3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[0,5],z[6,6])+1/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[4,6])-1/3*`&^`(z[
0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[3,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[3,5],z[6,6])+`&^`(z[0,
3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,5],z[5,6])-3/2*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[2,6])-2/3*`&^`(z[
0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[3,6])+3*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[1,5],z[3,6])-9/2*`&^`(z[
0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[2,5],z[2,6])-3/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,6])+2/5*`&^`(
z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[4,6])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[3,6])+12/5*`&
^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[1,6])+3/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[0,6])+2/1
5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])+14/25*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[5,5],z[1,6]
)+7/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])+3/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[0
,6])+9/50*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[1,6])+21/10*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5
],z[1,6])-3/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[0,6])-6*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5
],z[1,6])+1/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[1,6])-14/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z
[5,5],z[0,6])-6*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[2,6])+4/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z
[4,5],z[0,6])+2/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[1,6])-3/50*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4
],z[5,5],z[0,6])+3/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])-21/50*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z
[4,4],z[5,5],z[1,6])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])-2/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[
4,4],z[3,5],z[0,6])+3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])-3/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z
[4,4],z[4,5],z[1,6])-1/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[4,5],z[0,6])+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4
],z[3,4],z[5,5],z[3,6])-1/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[0,6])-8*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,
4],z[3,4],z[4,5],z[3,6])+2/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[2,6])+1/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[
3,4],z[4,4],z[2,5],z[1,6])-2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[3,6])-1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],
z[1,4],z[4,4],z[4,5],z[3,6])-9/10*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])+7/50*`&^`(z[0,3],z[1,3],z[3,3],z[1
,4],z[2,4],z[4,4],z[5,5],z[0,6])-1/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])-4/15*`&^`(z[0,3],z[1,3],z[3,3],
z[0,4],z[1,4],z[3,4],z[5,5],z[3,6])-2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[2,6])-6/25*`&^`(z[0,3],z[2,3],z[3,3]
,z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])+9/10*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[1,6])-7/10*`&^`(z[0,3],z[1,3],z[
3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])+7/10*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[0,6])-2/25*`&^`(z[1,3],z[2,3
],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6])-4/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[0,6])-3/2*`&^`(z[1,3],z[
2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[1,6])+1/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[1,6])+`&^`(z[0,3],z[1,
3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z[3,6])+1/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[2,6])+3/10*`&^`(z[0,3],z
[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[4,6])+6/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5,5],z[2,6])+`&^`(z[0,3],z[1
,3],z[2,3],z[1,4],z[3,4],z[4,4],z[3,5],z[2,6])-3/10*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[0,6])-`&^`(z[0,3],z[1,
3],z[2,3],z[0,4],z[3,4],z[4,4],z[4,5],z[2,6])-9/50*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[1,6])-3/10*`&^`(z[0,3],
z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[1,6])+21/10*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[3,5],z[1,6])-9/10*`&^`(z[
0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])-6/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[1,6])-4/5*`&^`
(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[5,5],z[4,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[2,6])+3*`&^`
(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[3,6])-1/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[1,6])-3/5*`&
^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[1,6])+9/2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[4,5],z[2,6])-1/5*
`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[3,6])-7/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[4,5],z[1,6]);
r14 := -`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6,6])-24*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[3
,6])+7*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])-4*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[2,6
])+8/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[2,6])+2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[6
,6])-2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[5,6])+2*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[3,6
])-2/3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[2,6])+2*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[2,6
])+4*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5],z[3,6])-`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[2,6])+5
/6*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[1,5],z[5,6])-11/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,6]
)+6*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[1,5],z[6,6])-20*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[2,5],z[5,6])
+32*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[3,5],z[4,6])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,5],z[6,6])+`&
^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[5,5],z[5,6])-4/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[5,6])-2*`&
^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[4,6])+16*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[3,6])+`&^`(
z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[5,6])-5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[2,6])-13/30*`&^
`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[5,6])+6*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+`&^`(z[
0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[3,6])-12/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[5,6])+12*`&^`(
z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[4,6])-20*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[3,6])+7*`&^`(z
[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[5,6])-5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[4,6])-`&^`(z[0,3
],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[2,5],z[6,6])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[3,5],z[5,6])+2*`&^`(z[0,3],z[
1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,5],z[4,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[2,5],z[5,6])-5*`&^`(z[0,3],z[1,
3],z[2,3],z[0,4],z[2,4],z[4,4],z[3,5],z[4,6])+7*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[3,6])-10/3*`&^`(z[0,3],z[1
,3],z[2,3],z[1,4],z[3,4],z[4,4],z[1,5],z[4,6])-4/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[2,5],z[3,6])-`&^`(z[0,3],z[1,3
],z[2,3],z[0,4],z[1,4],z[4,4],z[2,5],z[6,6])+5/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[3,5],z[5,6])-4/3*`&^`(z[0,3],z[1
,3],z[2,3],z[0,4],z[1,4],z[4,4],z[4,5],z[4,6])+1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[4,6])-2*`&^`(z[0,3],z[2
,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[3,6])+7/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])+8/3*`&^`(z[0,3],z
[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[0,5],z[5,6])+4/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6])-17/30*`&^`(z[0,
3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[6,6])+17/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[5,6])-11/2*`&^`
(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[4,6])+2/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[6,6])-3/2*`&
^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5],z[5,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[3,6])-2*`&^`(z
[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])+4*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[4,6])-4/3*`&^`(z
[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])+`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[1,6])-3/5*`&^`(z[0
,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])-5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[1,5],z[5,6])+16*`&^`(z[0,
3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[2,5],z[4,6])-20*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[3,5],z[3,6])+2/3*`&^`(z[0
,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[6,6])-10/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])+8/3*`&^`(
z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[4,6])+16*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[3,6])-3/2*`&^`
(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])+10/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[4,6])+1/5*`
&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[5,6])+`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[4,6])-2*`&^`(
z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])+3*`&^`(
z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])-9*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[4,6])+`&^`(z[1,
3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])-2/3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])-6/5*`&^`(z[
0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])+8*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[1,5],z[5,6])-20*`&^`(z[0
,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[4,6])+3/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])-2*`&^`(z[0
,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6])+32*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])+1/10*`&^`(z
[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5,6])+3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])-4*`&^`(z[0
,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[4,6])+2/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-4/3*`&^`(z
[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[2,6])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[6,6])-`&^`(z[0
,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[5,6])+7/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[4,6])-11/30*`&^`
(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[0,5],z[6,6])+13/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[4,6])-5/3*`
&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[3,6])+4/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[3,5],z[6,6])-2/3
*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,5],z[5,6])-5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[2,6])-4/3
*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[3,6])+10/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[2,6])+
10*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[1,5],z[3,6])-9*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[2,5],z[2,6])-4
*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,6])-2/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[4,6])-`
&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[4,6])-5/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[3,6])+8*`
&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[1,6])+2/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[0,6])+1/3
*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])+17/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[5,5],z[1,6])
+2/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])+1/10*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5],z[1,
6])+7*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[1,6])-2*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[0,6]
)-20*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[1,6])-`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[2,6])+3
/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[1,6])-17/30*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[5,5],z[0,6
])-20*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[2,6])+6*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[0,6]
)+8/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[1,6])-11/30*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[
0,6])+2/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])-12/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[5,5]
,z[1,6])-11/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])+2/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3
,5],z[0,6])+16*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])-3/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[
4,5],z[1,6])+2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[1,6])+1/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[
4,5],z[0,6])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[0,6])-24*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,5
],z[3,6])-2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[2,6])+5/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2
,5],z[1,6])-4/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[3,6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4
,5],z[3,6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])+4/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[5
,5],z[0,6])+4/3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])-10/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],
z[4,5],z[2,6])+1/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])+3*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],
z[2,5],z[1,6])-`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])-`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5]
,z[0,6])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6])-6/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,
5],z[0,6])-`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[1,6])+5/6*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5]
,z[1,6])+4*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z[3,6])+13/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5
],z[2,6])-`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[4,6])-5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,5],z[
1,6])+6*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5,5],z[2,6])+4*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[3,5],z[2,
6])-`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[0,6])-11/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[4,5],z[2,6
])-13/30*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[1,6])-`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[1,6
])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[2,6])+3*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[3,5],z[1,6
])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[2,6
])-4/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[1,6])-2/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[5,5],z[4
,6])-4*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[2,6])+10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[3,
6])-2*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[1,6])-10/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[1
,6])+12*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[4,5],z[2,6])+2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[3,
6])-2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[4,5],z[1,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,5],z[2,6]);
r15 := `&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[2,6])+3/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[6
,6])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[3,5],z[3,6])+2*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[2
,6])+4/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[3,6])-4/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],
z[2,6])-4/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[6,6])+2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,
5],z[5,6])-4/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[3,6])+2/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z
[0,5],z[2,6])+2*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[1,5],z[2,6])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[1,5
],z[3,6])+1/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[2,6])+4/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[
1,5],z[5,6])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[2,5],z[4,6])-12/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4]
,z[1,5],z[6,6])+28/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[2,5],z[5,6])-4*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4
],z[3,5],z[4,6])+1/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,5],z[6,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[2
,4],z[5,5],z[5,6])-4/25*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[5,6])-1/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],
z[2,4],z[4,5],z[5,6])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[2,6])+16/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],
z[4,4],z[0,5],z[5,6])+4/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[4,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[
4,4],z[2,5],z[4,6])-`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[3,6])-7/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3
,4],z[0,5],z[5,6])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[4,6])+4*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],
z[2,5],z[3,6])-7/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[2,5],z[5,6])+`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[
3,5],z[4,6])+`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[2,5],z[6,6])-11/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[3
,5],z[5,6])+2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,5],z[4,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[2
,5],z[5,6])+`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[3,5],z[4,6])-1/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5
],z[3,6])+4/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[1,5],z[4,6])+4/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[2
,5],z[3,6])+4/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],z[3,5],z[5,6])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[4,4],
z[4,5],z[4,6])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[4,6])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[
1,5],z[3,6])-2/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[2,6])-16/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4
],z[0,5],z[5,6])-1/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[0,5],z[6,6])+4/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z
[4,4],z[0,5],z[6,6])-22/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[0,5],z[5,6])+2/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,
4],z[4,4],z[1,5],z[4,6])-2/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[1,5],z[6,6])-3/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z
[2,4],z[4,4],z[0,5],z[6,6])-`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[2,5],z[3,6])+2/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[
1,4],z[3,4],z[0,5],z[6,6])+14/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[1,5],z[5,6])-8/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4
],z[1,4],z[3,4],z[2,5],z[4,6])+4/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[3,6])-1/5*`&^`(z[0,3],z[2,3],z[3,3],z[2
,4],z[3,4],z[4,4],z[1,5],z[1,6])+12/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[0,5],z[6,6])+4/5*`&^`(z[0,3],z[1,3],z[2,3]
,z[1,4],z[2,4],z[4,4],z[1,5],z[5,6])-4*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[2,5],z[4,6])+4*`&^`(z[0,3],z[1,3],z[2,3],z
[1,4],z[2,4],z[4,4],z[3,5],z[3,6])-2/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[2,5],z[6,6])+22/15*`&^`(z[0,3],z[1,3],z[3,
3],z[0,4],z[1,4],z[3,4],z[3,5],z[5,6])-4/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[4,6])-4/5*`&^`(z[1,3],z[2,3],z[
3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[3,6])+2/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[4,6])-2/3*`&^`(z[0,3],z[2,3],
z[3,3],z[0,4],z[1,4],z[3,4],z[3,5],z[4,6])-4/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[0,5],z[5,6])+1/5*`&^`(z[0,3],z[2,
3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[5,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[1,5],z[6,6])-1/5*`&^`(z[1,3],z[
2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[2,5],z[5,6])+3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[4,6])-1/5*`&^`(z[1,3],z[
2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[0,5],z[1,6])+2/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[1,5],z[1,6])+4/25*`&^`(z[0,3
],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[0,5],z[6,6])-4/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[5,6])+2/5*`&^`(z[
0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[1,5],z[6,6])-4*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[2,5],z[2,6])+3/25*`&^`(z
[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[0,5],z[5,6])-9/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,5],z[5,6])+2*`&^`(z
[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[4,6])+1/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[0,5],z[3,6])-1/3*`&^
`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[2,6])+2/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[1,5],z[6,6])-2/15
*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z[5,6])-2/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[4,6])+2
/75*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[0,5],z[6,6])-2/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[1,5],z[4,6]
)+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[3,6])-4/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[3,5],z[6
,6])+2/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,5],z[5,6])+`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[2,
6])-2/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[2,6])-4*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[1,5],z[3,
6])+3*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[2,5],z[2,6])+8/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[0,5],z[4,
6])+4/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[0,5],z[4,6])+1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[2,5],z
[4,6])+1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[3,5],z[3,6])-3/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[5,5
],z[0,6])+2/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[0,6])-22/75*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],
z[5,5],z[1,6])-4/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4],z[4,5],z[0,6])+3/25*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[4
,4],z[5,5],z[1,6])-7/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[1,6])+2/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z
[4,4],z[4,5],z[0,6])+28/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[3,5],z[1,6])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4
],z[4,4],z[3,5],z[2,6])-4/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[4,4],z[4,5],z[1,6])+4/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z
[3,4],z[4,4],z[5,5],z[0,6])-12/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,5],z[0,6])-16/15*`&^`(z[1,3],z[2,3],z[3,3],z[0
,4],z[1,4],z[3,4],z[5,5],z[1,6])+2/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[0,6])+1/15*`&^`(z[0,3],z[1,3],z[2,3]
,z[0,4],z[1,4],z[4,4],z[5,5],z[3,6])-7/25*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4],z[5,5],z[1,6])-1/3*`&^`(z[1,3],z[2,3],z[3
,3],z[0,4],z[1,4],z[4,4],z[3,5],z[2,6])-2/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[3,5],z[0,6])-4*`&^`(z[1,3],z[2,3],z[3
,3],z[0,4],z[2,4],z[3,4],z[3,5],z[2,6])-1/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[4,4],z[3,5],z[1,6])-1/5*`&^`(z[1,3],z[2,3],z
[3,3],z[0,4],z[2,4],z[4,4],z[4,5],z[0,6])-4/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[5,5],z[3,6])+4/15*`&^`(z[0,3],z[2,3
],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[2,6])+4/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[2,5],z[1,6])+`&^`(z[0,3],z[1,3]
,z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[3,6])+1/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[4,4],z[4,5],z[1,6])-1/25*`&^`(z[0,3],z[1
,3],z[3,3],z[1,4],z[2,4],z[4,4],z[5,5],z[0,6])-4/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[0,6])+4/15*`&^`(z[0,3]
,z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[5,5],z[3,6])+4/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,5],z[2,6])+2/15*`&^`(z[0
,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[5,5],z[0,6])-4/25*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[1,6])-9/5*`&^`(
z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[2,5],z[1,6])+3/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[4,4],z[3,5],z[0,6])+`&^`(z[
1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[3,5],z[0,6])+12/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[5,5],z[0,6])+4/25*`&
^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[5,5],z[0,6])-11/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[4,4],z[2,5],z[1,6])+4/1
5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[1,6])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[4,5],z[3,6])-2/3*
`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[4,5],z[2,6])+1/5*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[4,6])+4/
5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,5],z[1,6])+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[5,5],z[2,6])-
8/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[4,4],z[3,5],z[2,6])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[4,4],z[1,5],z[0,6]
)+2/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[4,4],z[4,5],z[2,6])+16/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[
1,6])-2/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[4,4],z[3,5],z[1,6])-2/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[4,5]
,z[0,6])-1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[4,4],z[5,5],z[2,6])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[4,4],z[3,
5],z[1,6])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[4,4],z[5,5],z[2,6])-4/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z
[5,5],z[1,6])+2/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[5,5],z[4,6])+8/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4
],z[5,5],z[2,6])-4*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,5],z[3,6])+2/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[4,4
],z[3,5],z[1,6])+22/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[4,4],z[2,5],z[1,6])-`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[4,4
],z[4,5],z[2,6])-4/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[5,5],z[3,6])+14/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z
[4,4],z[4,5],z[1,6]);
r16 := -1/10*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[0,5],z[3,5],z[5,5])-3/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,
5],z[4,5])-1/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[5,5])-2*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[1,5],z[2,
5],z[5,5])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[1,5],z[3,5],z[5,5])-1/2*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[
2,5],z[5,5])+1/2*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[4,5])-3/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],
z[2,5],z[5,5])+3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[4,5])+1/2*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],
z[2,5],z[3,5])+3/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[3,5],z[5,5])-1/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[1,
5],z[4,5],z[5,5])+5/2*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[1,5],z[2,5],z[3,5])-3*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[1,
5],z[2,5],z[5,5])-`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5],z[2,5],z[4,5])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5]
,z[1,5],z[5,5])+3*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[3,5])-3/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,5]
,z[4,5],z[5,5])+2/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[2,5],z[5,5])+1/2*`&^`(z[0,3],z[1,3],z[3,3],z[3,4],z[4,4],z[0,
5],z[2,5],z[3,5])+3/2*`&^`(z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[2,5])-5/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[
1,5],z[2,5],z[3,5])+1/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[5,5])-3/2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[4,4]
,z[0,5],z[1,5],z[3,5])-3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[2,5],z[3,5],z[5,5])-1/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4
],z[0,5],z[3,5],z[5,5])+1/2*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[3,5],z[4,5])+3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4
],z[1,5],z[2,5],z[5,5])+1/10*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[2,5],z[5,5])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[
2,4],z[2,5],z[4,5],z[5,5])-4/5*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[5,5])-3/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4]
,z[4,4],z[0,5],z[1,5],z[5,5])+5/2*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,5],z[2,5],z[3,5])+1/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,
4],z[2,4],z[0,5],z[4,5],z[5,5])-5/2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[3,5],z[4,5])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[
1,4],z[4,4],z[1,5],z[2,5],z[5,5])-5/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[2,5],z[3,5],z[4,5])-2*`&^`(z[1,3],z[2,3],z[3,3],z[
1,4],z[3,4],z[0,5],z[2,5],z[4,5])-1/10*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[0,5],z[4,5],z[5,5])+`&^`(z[0,3],z[1,3],z[3,3],z[0
,4],z[3,4],z[1,5],z[3,5],z[5,5])+2/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[1,5],z[5,5])-5*`&^`(z[0,3],z[2,3],z[3,3],z[2
,4],z[3,4],z[1,5],z[2,5],z[3,5])+2/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[0,5],z[4,5],z[5,5])+1/2*`&^`(z[0,3],z[1,3],z[3,3],z
[0,4],z[1,4],z[2,5],z[4,5],z[5,5])+5/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[2,5],z[4,5])+2*`&^`(z[0,3],z[1,3],z[2,3],z
[1,4],z[3,4],z[1,5],z[3,5],z[5,5])-1/2*`&^`(z[0,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[3,5])-1/5*`&^`(z[0,3],z[1,3],z[3,3]
,z[2,4],z[4,4],z[0,5],z[1,5],z[5,5])-1/2*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[2,5],z[3,5],z[5,5])+5/2*`&^`(z[0,3],z[2,3],z[3,
3],z[0,4],z[2,4],z[2,5],z[3,5],z[4,5])-3*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[3,5],z[4,5])+3/5*`&^`(z[0,3],z[1,3],z[2,
3],z[2,4],z[3,4],z[0,5],z[3,5],z[5,5])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[3,5],z[5,5])+1/2*`&^`(z[1,3],z[2,3],z[3,3]
,z[1,4],z[4,4],z[0,5],z[2,5],z[3,5])+5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[2,5],z[3,5],z[4,5])-`&^`(z[0,3],z[2,3],z[3,3],z[1
,4],z[4,4],z[0,5],z[2,5],z[4,5])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[1,5],z[4,5],z[5,5])-1/2*`&^`(z[0,3],z[1,3],z[2,3],z
[0,4],z[3,4],z[2,5],z[3,5],z[5,5])+4/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[5,5])+5*`&^`(z[0,3],z[1,3],z[3,3],z
[2,4],z[3,4],z[1,5],z[2,5],z[4,5])+3/10*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[0,5],z[4,5],z[5,5])+5/2*`&^`(z[0,3],z[1,3],z[2,3
],z[0,4],z[4,4],z[2,5],z[3,5],z[4,5])+1/10*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[5,5])-2/5*`&^`(z[0,3],z[1,3],z[
2,3],z[1,4],z[4,4],z[0,5],z[3,5],z[5,5])-5/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[4,5])-2/5*`&^`(z[1,3],z[2,3],
z[3,3],z[0,4],z[1,4],z[0,5],z[4,5],z[5,5])-2/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[5,5])-5*`&^`(z[0,3],z[2,3],
z[3,3],z[1,4],z[2,4],z[1,5],z[3,5],z[4,5])-3/2*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[2,5],z[5,5])+1/2*`&^`(z[1,3],z[2,3
],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[4,5])-2/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[0,5],z[4,5],z[5,5])-5/2*`&^`(z[0,3],z[1
,3],z[3,3],z[2,4],z[4,4],z[1,5],z[2,5],z[3,5])+1/2*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[4,5])+2*`&^`(z[0,3],z[2
,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[4,5])+3/2*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[3,5],z[4,5])-3/10*`&^`(z[0,3],
z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[2,5],z[5,5]);
r17 := 1/30*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[0,5],z[3,5],z[5,5])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,5],z[
4,5])-`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[5,5])+4/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[1,5],z[2,5],z[5,
5])+1/6*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[1,5],z[3,5],z[5,5])-`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[2,5],z[5,5]
)+2/3*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[4,5])-2/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[2,5],z[5,
5])+2*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[4,5])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[2,5],z[3,
5])-2/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[1,5],z[4,5],z[5,5])-25/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[1,5],z[2,5],z
[3,5])-2*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[1,5],z[2,5],z[5,5])+4/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5],z[2,5],z
[4,5])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5],z[1,5],z[5,5])-2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z
[3,5])-`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[1,4],z[3,5],z[4,5],z[5,5])-8/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[2,5],z[
5,5])+`&^`(z[0,3],z[1,3],z[3,3],z[3,4],z[4,4],z[0,5],z[2,5],z[3,5])+`&^`(z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[2,5])-
5/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[3,5])-1/30*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[5,5
])-`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[3,5])+2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[2,5],z[3,5],z[5,5])+1
/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,5],z[5,5])+`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[3,5],z[4,5])-2*`
&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[2,5],z[5,5])-1/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[2,5],z[5,5])+`&^
`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[2,5],z[4,5],z[5,5])-4/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[5,5])+1/5*
`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[1,5],z[5,5])-5/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,5],z[2,5],z[3,5])-1/
3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[4,5],z[5,5])-5/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[3,5],z[4,5])-
`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[2,5],z[5,5])+5/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[2,5],z[3,5],z[4,5])-4/
3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[4,5])+2/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[0,5],z[4,5],z[5,5])
+4/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[1,5],z[5,5])+10/3*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,5],z[3
,5])+14/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[0,5],z[4,5],z[5,5])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,5],z[4,5]
,z[5,5])+5/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[2,5],z[4,5])+4/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[1,5],z[3,
5],z[5,5])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[3,5])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[4,4],z[0,5],z[
1,5],z[5,5])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[2,5],z[3,5],z[5,5])-5/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[2,5],
z[3,5],z[4,5])+2*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[3,5],z[4,5])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[0,5],
z[3,5],z[5,5])-4/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[3,5],z[5,5])+7/3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5
],z[2,5],z[3,5])-10/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[2,5],z[3,5],z[4,5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[
0,5],z[3,5],z[4,5])+2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[4,5])+2/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[
1,5],z[4,5],z[5,5])-7/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[2,5],z[3,5],z[5,5])+4/15*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4]
,z[0,5],z[2,5],z[5,5])-10/3*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,5],z[4,5])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4
,4],z[0,5],z[4,5],z[5,5])+5/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[2,5],z[3,5],z[4,5])+5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4
,4],z[1,5],z[2,5],z[4,5])-5/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[1,5],z[3,5],z[4,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z
[4,4],z[1,5],z[2,5],z[5,5])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[3,5],z[5,5])+5/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4
,4],z[1,5],z[2,5],z[4,5])-2/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[5,5])+8/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4]
,z[4,4],z[0,5],z[3,5],z[5,5])+25/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[4,5])-`&^`(z[0,3],z[1,3],z[3,3],z[2,4],
z[4,4],z[0,5],z[2,5],z[4,5])+1/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[0,5],z[4,5],z[5,5])-1/3*`&^`(z[0,3],z[1,3],z[3,3],z[3,4
],z[4,4],z[0,5],z[1,5],z[4,5])-2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[1,5],z[4,5],z[5,5])-14/15*`&^`(z[0,3],z[2,3],z[3,3],z[2
,4],z[3,4],z[0,5],z[1,5],z[5,5])+10/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[3,5],z[4,5])+2*`&^`(z[1,3],z[2,3],z[3,3],z[
0,4],z[2,4],z[1,5],z[2,5],z[5,5])-1/6*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[4,5])+1/3*`&^`(z[0,3],z[2,3],z[3,3],
z[0,4],z[1,4],z[1,5],z[4,5],z[5,5])-4/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[0,5],z[4,5],z[5,5])+5/3*`&^`(z[0,3],z[1,3],z[3,
3],z[2,4],z[4,4],z[1,5],z[2,5],z[3,5])-5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[3,5],z[4,5])-2/3*`&^`(z[1,3],z[2,3],z[3,
3],z[1,4],z[4,4],z[0,5],z[1,5],z[4,5])-4/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[4,5])-16/15*`&^`(z[0,3],z[1,3],
z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[5,5])+16/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[5,5])-2*`&^`(z[0,3],z[1,3
],z[2,3],z[2,4],z[4,4],z[0,5],z[3,5],z[4,5]);
r18 := -7/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[0,5],z[3,5],z[5,5])-2/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,
5],z[4,5])-1/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[5,5])+4/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[1,5],z
[2,5],z[5,5])-4/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[1,5],z[3,5],z[5,5])-2/5*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5
],z[2,5],z[5,5])+1/30*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[4,5])-4/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[
0,5],z[2,5],z[5,5])+8/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[4,5])-7/15*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4]
,z[0,5],z[2,5],z[3,5])+3/25*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[3,5],z[5,5])-1/30*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[
2,4],z[1,5],z[4,5],z[5,5])-5/3*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[1,5],z[2,5],z[3,5])-8/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],
z[3,4],z[1,5],z[2,5],z[5,5])+4/15*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5],z[2,5],z[4,5])-1/150*`&^`(z[0,3],z[1,3],z[2,3],z[
3,4],z[4,4],z[0,5],z[1,5],z[5,5])+2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[3,5])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[
0,4],z[1,4],z[3,5],z[4,5],z[5,5])+1/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[2,5],z[5,5])+1/5*`&^`(z[0,3],z[1,3],z[3,3]
,z[3,4],z[4,4],z[0,5],z[2,5],z[3,5])-2/5*`&^`(z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[2,5])-1/3*`&^`(z[1,3],z[2,3],z[3,
3],z[0,4],z[4,4],z[1,5],z[2,5],z[3,5])+7/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[5,5])+2/5*`&^`(z[1,3],z[2,3],z
[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[3,5])-2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[2,5],z[3,5],z[5,5])+1/25*`&^`(z[0,3],z[2,3],
z[3,3],z[0,4],z[3,4],z[0,5],z[3,5],z[5,5])+2/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[3,5],z[4,5])+4/5*`&^`(z[0,3],z[2,3
],z[3,3],z[1,4],z[2,4],z[1,5],z[2,5],z[5,5])-1/25*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[2,5],z[5,5])-2/5*`&^`(z[0,3],z[
1,3],z[2,3],z[0,4],z[2,4],z[2,5],z[4,5],z[5,5])+8/75*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[5,5])-7/50*`&^`(z[1,3
],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[1,5],z[5,5])+5/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,5],z[2,5],z[3,5])-13/150*`&^`(
z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[4,5],z[5,5])-1/3*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[3,5],z[4,5])+2/5*`&^
`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[2,5],z[5,5])-5/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[2,5],z[3,5],z[4,5])-4/15*
`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[4,5])+7/150*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[0,5],z[4,5],z[5,5])+
8/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[1,5],z[5,5])-10/3*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,5],z[3,
5])+1/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[0,5],z[4,5],z[5,5])-2/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,5],z[4,5],
z[5,5])+1/3*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[2,5],z[4,5])+4/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[1,5],z[3,
5],z[5,5])+2/15*`&^`(z[0,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[3,5])+13/150*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[4,4],z[0,5
],z[1,5],z[5,5])+7/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[2,5],z[3,5],z[5,5])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[
2,5],z[3,5],z[4,5])-4/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[3,5],z[4,5])+4/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],
z[0,5],z[3,5],z[5,5])-4/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[3,5],z[5,5])-11/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[
4,4],z[0,5],z[2,5],z[3,5])+10/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[2,5],z[3,5],z[4,5])-2/15*`&^`(z[0,3],z[2,3],z[3,3],z[0,4
],z[4,4],z[0,5],z[3,5],z[4,5])-7/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[4,5])-1/6*`&^`(z[0,3],z[1,3],z[2,3],z[0
,4],z[3,4],z[1,5],z[4,5],z[5,5])+11/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[2,5],z[3,5],z[5,5])-8/75*`&^`(z[0,3],z[1,3],z[3,3
],z[2,4],z[3,4],z[0,5],z[2,5],z[5,5])+4/3*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,5],z[4,5])+7/50*`&^`(z[0,3],z[1,3],z[
2,3],z[0,4],z[4,4],z[0,5],z[4,5],z[5,5])+1/3*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[2,5],z[3,5],z[4,5])+`&^`(z[0,3],z[1,3],z[2,
3],z[2,4],z[4,4],z[1,5],z[2,5],z[4,5])+1/3*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[1,5],z[3,5],z[4,5])+2/15*`&^`(z[0,3],z[1,3],z
[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[5,5])-1/3*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[4,5])-7/150*`&^`(z[0,3],z[2,
3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[5,5])-1/75*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[0,5],z[3,5],z[5,5])+5/3*`&^`(z[1,3],z
[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[4,5])+1/150*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[0,5],z[4,5],z[5,5])-1/6*`&^`(z[0,
3],z[1,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[4,5])+7/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[1,5],z[4,5],z[5,5])-1/15*`&^`(z
[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[5,5])-4/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[3,5],z[4,5])-`&^`(z[0
,3],z[1,3],z[3,3],z[1,4],z[4,4],z[1,5],z[2,5],z[4,5])+2/5*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[2,5],z[5,5])+4/15*`&^`(
z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[4,5])+1/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[4,5],z[5,5])-8/15*`&
^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[0,5],z[4,5],z[5,5])-4/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[1,5],z[3,5],z[5,5])+1/3*
`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[4,4],z[1,5],z[2,5],z[3,5])-`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[3,5],z[4,5])+1/6*`&
^`(z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[4,5])+`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[3,5],z[4,5])+4/5*`&^`
(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[4,5])-4/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[4,5])+8/75*
`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[5,5])-8/75*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[5,5])-2
/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[3,5],z[4,5])-3/25*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[2,5],z[5,5]
);
r19 := -2/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[0,5],z[3,5],z[5,5])+1/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3
,5],z[4,5])+3/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[5,5])-1/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[1,5]
,z[2,5],z[5,5])+1/15*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[1,5],z[3,5],z[5,5])+1/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[
1,5],z[2,5],z[5,5])-2/15*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[4,5])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4]
,z[0,5],z[2,5],z[5,5])-2/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[4,5])+11/30*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[
4,4],z[0,5],z[2,5],z[3,5])-9/50*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[3,5],z[5,5])+2/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4
],z[2,4],z[1,5],z[4,5],z[5,5])+7/6*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[1,5],z[2,5],z[3,5])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[2
,4],z[3,4],z[1,5],z[2,5],z[5,5])-1/15*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5],z[2,5],z[4,5])-11/150*`&^`(z[0,3],z[1,3],z[2,
3],z[3,4],z[4,4],z[0,5],z[1,5],z[5,5])+`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[3,5])-1/10*`&^`(z[0,3],z[1,3],z[2,3
],z[0,4],z[1,4],z[3,5],z[4,5],z[5,5])+11/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[2,5],z[5,5])-3/10*`&^`(z[0,3],z[1,3],
z[3,3],z[3,4],z[4,4],z[0,5],z[2,5],z[3,5])+1/10*`&^`(z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[2,5])+5/6*`&^`(z[1,3],z[2,
3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[3,5])+2/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[5,5])-1/10*`&^`(z[1,3],
z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[3,5])-`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[2,5],z[3,5],z[5,5])-3/50*`&^`(z[0,3],z
[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,5],z[5,5])-1/10*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[3,5],z[4,5])-1/5*`&^`(z[0,3
],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[2,5],z[5,5])+3/50*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[2,5],z[5,5])+1/10*`&^`(z
[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[2,5],z[4,5],z[5,5])+13/75*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[5,5])-1/25*`
&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[1,5],z[5,5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,5],z[2,5],z[3,5])+7/1
50*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[4,5],z[5,5])+5/6*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[3,5],z[4,5])
-1/10*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[2,5],z[5,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[2,5],z[3,5],z[4,
5])+1/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[4,5])+1/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[0,5],z[4,5],
z[5,5])-2/15*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[1,5],z[5,5])-5/3*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,
5],z[3,5])-4/15*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[0,5],z[4,5],z[5,5])+1/30*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[1,4],z[2,5],
z[4,5],z[5,5])-5/6*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[2,5],z[4,5])-1/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[1,
5],z[3,5],z[5,5])-1/30*`&^`(z[0,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[3,5])-7/150*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[4,4]
,z[0,5],z[1,5],z[5,5])-11/30*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[2,5],z[3,5],z[5,5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[
2,4],z[2,5],z[3,5],z[4,5])+1/5*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[3,5],z[4,5])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],
z[3,4],z[0,5],z[3,5],z[5,5])+1/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[3,5],z[5,5])-17/30*`&^`(z[1,3],z[2,3],z[3,3],z[
1,4],z[4,4],z[0,5],z[2,5],z[3,5])+5/3*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[2,5],z[3,5],z[4,5])+1/30*`&^`(z[0,3],z[2,3],z[3,3]
,z[0,4],z[4,4],z[0,5],z[3,5],z[4,5])-2/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[4,5])-1/3*`&^`(z[0,3],z[1,3],z[2,
3],z[0,4],z[3,4],z[1,5],z[4,5],z[5,5])+17/30*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[2,5],z[3,5],z[5,5])-13/75*`&^`(z[0,3],z[1,3
],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[5,5])+2/3*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,5],z[4,5])+1/25*`&^`(z[0,3],z[
1,3],z[2,3],z[0,4],z[4,4],z[0,5],z[4,5],z[5,5])-5/6*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[2,5],z[3,5],z[4,5])-`&^`(z[0,3],z[1,
3],z[2,3],z[2,4],z[4,4],z[1,5],z[2,5],z[4,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[1,5],z[3,5],z[4,5])-1/30*`&^`(z[0,3],z
[1,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[5,5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[4,5])-1/75*`&^`(z[0,3
],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[5,5])-11/75*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[0,5],z[3,5],z[5,5])-7/6*`&^`(z
[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[4,5])+11/150*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[0,5],z[4,5],z[5,5])+1/6*`
&^`(z[0,3],z[1,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[4,5])+2/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[1,5],z[4,5],z[5,5])+4/1
5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[5,5])-2/3*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[3,5],z[4,5])-
1/10*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[2,5],z[5,5])-1/15*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[4,
5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[4,5],z[5,5])+2/15*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[0,5],z[4,5],z
[5,5])+1/5*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[1,5],z[3,5],z[5,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[4,4],z[1,5],z[2,5]
,z[3,5])+`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[3,5],z[4,5])+1/3*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z
[4,5])-1/5*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[4,5])+`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[1,5],z[2,5],z[4
,5])-`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[1,5],z[3,5],z[4,5])+1/15*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[4,
5])+13/75*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[5,5])-13/75*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5
],z[5,5])+1/10*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[3,5],z[4,5])+9/50*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z
[2,5],z[5,5]);
r20 := 1/75*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[0,5],z[3,5],z[5,5])-1/20*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,
5],z[4,5])+1/10*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2,5],z[3,5],z[5,5])+1/30*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[1,5],
z[2,5],z[5,5])-1/30*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[1,5],z[3,5],z[5,5])-1/20*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1
,5],z[2,5],z[5,5])-7/120*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[4,5])+1/20*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4
],z[0,5],z[2,5],z[5,5])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[4,5])+1/15*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[
4,4],z[0,5],z[2,5],z[3,5])-3/50*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[3,5],z[5,5])+7/120*`&^`(z[0,3],z[1,3],z[3,3],z[0,
4],z[2,4],z[1,5],z[4,5],z[5,5])+1/6*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[1,5],z[2,5],z[3,5])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[
2,4],z[3,4],z[1,5],z[2,5],z[5,5])+1/30*`&^`(z[0,3],z[1,3],z[2,3],z[3,4],z[4,4],z[0,5],z[2,5],z[4,5])-23/600*`&^`(z[0,3],z[1,3],z[2
,3],z[3,4],z[4,4],z[0,5],z[1,5],z[5,5])-1/2*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[3,5])+1/20*`&^`(z[0,3],z[1,3],
z[2,3],z[0,4],z[1,4],z[3,5],z[4,5],z[5,5])+2/75*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[2,5],z[5,5])-1/10*`&^`(z[0,3],z[1
,3],z[3,3],z[3,4],z[4,4],z[0,5],z[2,5],z[3,5])-1/20*`&^`(z[1,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[2,5])-1/6*`&^`(z[1,3],
z[2,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[3,5])-1/75*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[2,5],z[5,5])+1/20*`&^`(z[1
,3],z[2,3],z[3,3],z[2,4],z[4,4],z[0,5],z[1,5],z[3,5])+1/2*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4],z[2,5],z[3,5],z[5,5])+3/100*`&^`
(z[0,3],z[2,3],z[3,3],z[0,4],z[3,4],z[0,5],z[3,5],z[5,5])+1/20*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[3,5],z[4,5])+1/10*
`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[1,5],z[2,5],z[5,5])-3/100*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[4,4],z[0,5],z[2,5],z[5,5])-
1/20*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[2,4],z[2,5],z[4,5],z[5,5])-11/300*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[2,4],z[0,5],z[3,5],z[
5,5])-1/200*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[1,5],z[5,5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[1,5],z[2,5
],z[3,5])+1/600*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[2,4],z[0,5],z[4,5],z[5,5])+1/12*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],
z[3,5],z[4,5])+1/20*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[1,5],z[2,5],z[5,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4],z[2,
5],z[3,5],z[4,5])-1/30*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[4,5])-19/600*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[3,4
],z[0,5],z[4,5],z[5,5])-1/30*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[0,5],z[1,5],z[5,5])-1/6*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[
3,4],z[1,5],z[2,5],z[3,5])+1/30*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[0,5],z[4,5],z[5,5])-1/60*`&^`(z[0,3],z[1,3],z[3,3],z[0,4
],z[1,4],z[2,5],z[4,5],z[5,5])-1/12*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[3,4],z[1,5],z[2,5],z[4,5])+1/30*`&^`(z[0,3],z[1,3],z[2,3],z
[1,4],z[3,4],z[1,5],z[3,5],z[5,5])+1/60*`&^`(z[0,3],z[2,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[3,5])-1/600*`&^`(z[0,3],z[1,3],z[3
,3],z[2,4],z[4,4],z[0,5],z[1,5],z[5,5])-1/15*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[2,4],z[2,5],z[3,5],z[5,5])-1/6*`&^`(z[0,3],z[2,3],
z[3,3],z[0,4],z[2,4],z[2,5],z[3,5],z[4,5])-1/10*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[3,5],z[4,5])-1/20*`&^`(z[0,3],z[1
,3],z[2,3],z[2,4],z[3,4],z[0,5],z[3,5],z[5,5])-1/30*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[3,5],z[5,5])+1/30*`&^`(z[1,3]
,z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[2,5],z[3,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[2,4],z[2,5],z[3,5],z[4,5])-1/60*`&^`(z[0
,3],z[2,3],z[3,3],z[0,4],z[4,4],z[0,5],z[3,5],z[4,5])+1/5*`&^`(z[1,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[4,5])+1/24*`&^`(
z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[1,5],z[4,5],z[5,5])-1/30*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[3,4],z[2,5],z[3,5],z[5,5])+11/300
*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[5,5])-1/12*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[3,4],z[1,5],z[2,5],z[4,5])+
1/200*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[0,5],z[4,5],z[5,5])+3/4*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[3,4],z[1,5],z[3,5],z[4,
5])+1/6*`&^`(z[0,3],z[1,3],z[2,3],z[0,4],z[4,4],z[2,5],z[3,5],z[4,5])-1/4*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[1,5],z[2,5],z[
4,5])-1/12*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[1,5],z[3,5],z[4,5])+1/60*`&^`(z[0,3],z[1,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5
],z[5,5])+1/12*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[4,4],z[1,5],z[2,5],z[4,5])+19/600*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5]
,z[1,5],z[5,5])-2/75*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[4,4],z[0,5],z[3,5],z[5,5])-1/6*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[2
,5],z[3,5],z[4,5])+23/600*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[1,4],z[0,5],z[4,5],z[5,5])-`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[
2,5],z[3,5],z[4,5])+1/24*`&^`(z[0,3],z[1,3],z[3,3],z[3,4],z[4,4],z[0,5],z[1,5],z[4,5])-1/5*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[2,4]
,z[1,5],z[4,5],z[5,5])-1/30*`&^`(z[0,3],z[2,3],z[3,3],z[2,4],z[3,4],z[0,5],z[1,5],z[5,5])+1/12*`&^`(z[0,3],z[2,3],z[3,3],z[1,4],z[
2,4],z[1,5],z[3,5],z[4,5])+1/20*`&^`(z[1,3],z[2,3],z[3,3],z[0,4],z[2,4],z[1,5],z[2,5],z[5,5])+1/30*`&^`(z[1,3],z[2,3],z[3,3],z[0,4
],z[4,4],z[0,5],z[2,5],z[4,5])-1/24*`&^`(z[0,3],z[2,3],z[3,3],z[0,4],z[1,4],z[1,5],z[4,5],z[5,5])-3/4*`&^`(z[1,3],z[2,3],z[3,3],z[
1,4],z[2,4],z[1,5],z[2,5],z[4,5])+1/30*`&^`(z[0,3],z[1,3],z[2,3],z[1,4],z[3,4],z[0,5],z[4,5],z[5,5])-1/10*`&^`(z[0,3],z[1,3],z[3,3
],z[1,4],z[2,4],z[1,5],z[3,5],z[5,5])+1/6*`&^`(z[0,3],z[1,3],z[3,3],z[2,4],z[4,4],z[1,5],z[2,5],z[3,5])+1/4*`&^`(z[1,3],z[2,3],z[3
,3],z[0,4],z[2,4],z[1,5],z[3,5],z[4,5])-1/24*`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[4,4],z[0,5],z[1,5],z[4,5])+1/10*`&^`(z[0,3],z[2,3]
,z[3,3],z[2,4],z[3,4],z[0,5],z[2,5],z[4,5])+`&^`(z[1,3],z[2,3],z[3,3],z[1,4],z[3,4],z[1,5],z[2,5],z[3,5])-1/30*`&^`(z[0,3],z[2,3],
z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[4,5])+1/75*`&^`(z[0,3],z[1,3],z[3,3],z[1,4],z[3,4],z[0,5],z[3,5],z[5,5])-1/75*`&^`(z[0,3],z[2
,3],z[3,3],z[1,4],z[3,4],z[0,5],z[2,5],z[5,5])-1/20*`&^`(z[0,3],z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[3,5],z[4,5])+3/50*`&^`(z[0,3]
,z[1,3],z[2,3],z[2,4],z[4,4],z[0,5],z[2,5],z[5,5]);
r21 := 3/10*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[4,5])-3/2*`&^`(z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5
],z[2,5])+3/5*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[1,5],z[5,5])-2/5*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0
,5],z[3,5])+3/5*`&^`(z[0,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])+1/10*`&^`(z[0,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],
z[0,5],z[3,5])-3/2*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])+3/2*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4
],z[2,5],z[3,5])+9/10*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[1,5],z[5,5])-3/2*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[
4,4],z[1,5],z[4,5])+1/10*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[4,5])+3/50*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4
],z[3,4],z[0,5],z[5,5])+6/5*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[3,5],z[5,5])+3/5*`&^`(z[2,3],z[3,3],z[0,4],z[2,4],z[3
,4],z[4,4],z[0,5],z[2,5])+1/10*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[5,5])-3/2*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],
z[2,4],z[3,4],z[3,5],z[4,5])-6/5*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[2,4],z[3,4],z[4,5],z[5,5])-3/2*`&^`(z[1,3],z[3,3],z[0,4],z[1,4
],z[2,4],z[4,4],z[2,5],z[3,5])+9/10*`&^`(z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])+3/10*`&^`(z[0,3],z[1,3],z[0,4],z
[2,4],z[3,4],z[4,4],z[1,5],z[5,5])+9/2*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[3,5],z[4,5])-1/5*`&^`(z[0,3],z[3,3],z[0,4]
,z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])+`&^`(z[0,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5],z[3,5])+3*`&^`(z[0,3],z[1,3],z[1,4],z[2
,4],z[3,4],z[4,4],z[2,5],z[3,5])+6/5*`&^`(z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[2,5])-3/2*`&^`(z[0,3],z[3,3],z[1,4],z
[2,4],z[3,4],z[4,4],z[1,5],z[2,5])-3/2*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[2,5],z[3,5])-1/5*`&^`(z[0,3],z[3,3],z[0,4]
,z[1,4],z[2,4],z[4,4],z[1,5],z[5,5])-9/50*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])-3/25*`&^`(z[1,3],z[2,3],z[
0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-3/2*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[1,5],z[4,5])+3*`&^`(z[2,3],z[3,3],z[
0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[3,5])+19/150*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-1/3*`&^`(z[0,3],z[3,
3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])+3/5*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[2,4],z[4,4],z[3,5],z[5,5])+`&^`(z[1,3],z[3,3]
,z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[3,5])+3/50*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])-5/6*`&^`(z[0,3],z[3
,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[3,5])-3/10*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[5,5])-3/2*`&^`(z[0,3],
z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[3,5],z[4,5])-3/10*`&^`(z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[3,5])-9/50*`&^`(z[1
,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[5,5])+`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[4,5])-6/5*`&^`(z[2,3
],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[1,5])+1/10*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[5,5])-27/10*`&^`(
z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[3,5])+9/2*`&^`(z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[1,5],z[2,5])+`&^`(z[
0,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[4,5])-2/5*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[5,5])-27/10*`&^
`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[5,5]);
r22 := 1/10*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[4,5])-1/2*`&^`(z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5
],z[2,5])+1/5*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[1,5],z[5,5])-2/15*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[
0,5],z[3,5])+1/5*`&^`(z[0,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])-3/10*`&^`(z[0,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4]
,z[0,5],z[3,5])-1/3*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])-5/6*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,
4],z[2,5],z[3,5])-1/5*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[1,5],z[5,5])-1/2*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[
4,4],z[1,5],z[4,5])+1/30*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[4,5])+1/50*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4
],z[3,4],z[0,5],z[5,5])+`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[4,5])+2/5*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[2,4],
z[3,4],z[3,5],z[5,5])+1/5*`&^`(z[2,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[2,5])-3/10*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[2,
4],z[3,4],z[2,5],z[5,5])+1/2*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[3,5],z[4,5])-2/5*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[
2,4],z[3,4],z[4,5],z[5,5])-1/2*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[3,5])-1/5*`&^`(z[1,3],z[2,3],z[0,4],z[2,4],
z[3,4],z[4,4],z[0,5],z[4,5])+1/10*`&^`(z[0,3],z[1,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5],z[5,5])-3/2*`&^`(z[1,3],z[2,3],z[0,4],z[1,
4],z[2,4],z[3,4],z[3,5],z[4,5])+1/10*`&^`(z[0,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])+`&^`(z[0,3],z[1,3],z[1,4],z[2,4
],z[3,4],z[4,4],z[2,5],z[3,5])+2/5*`&^`(z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[2,5])+1/2*`&^`(z[0,3],z[3,3],z[1,4],z[2
,4],z[3,4],z[4,4],z[1,5],z[2,5])-1/2*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[2,5],z[3,5])+1/10*`&^`(z[0,3],z[3,3],z[0,4],
z[1,4],z[2,4],z[4,4],z[1,5],z[5,5])-3/50*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])+19/150*`&^`(z[1,3],z[2,3],z
[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-1/2*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[1,5],z[4,5])+`&^`(z[2,3],z[3,3],z[0
,4],z[1,4],z[2,4],z[3,4],z[2,5],z[3,5])+`&^`(z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5],z[3,5])-1/75*`&^`(z[0,3],z[3,3],z[0,
4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-1/6*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])+1/5*`&^`(z[0,3],z[1,3],z[
0,4],z[1,4],z[2,4],z[4,4],z[3,5],z[5,5])+1/3*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[3,5])+1/50*`&^`(z[0,3],z[1,3]
,z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])+1/6*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[3,5])-1/10*`&^`(z[0,3],z[2
,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[5,5])-1/2*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[3,5],z[4,5])-1/10*`&^`(z[1,3],
z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[3,5])-3/50*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[5,5])-2/5*`&^`(z[2,
3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[1,5])+1/30*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[5,5])+1/10*`&^`(
z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[3,5])-3/2*`&^`(z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[1,5],z[2,5])+1/3*`&^
`(z[0,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[4,5])-2/15*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[5,5])+1/10
*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[5,5]);
r23 := -1/5*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[4,5])+1/2*`&^`(z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5
],z[2,5])-2/5*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[1,5],z[5,5])+1/10*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[
0,5],z[3,5])-2/5*`&^`(z[0,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])+1/10*`&^`(z[0,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4]
,z[0,5],z[3,5])-1/4*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])+1/2*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,
4],z[2,5],z[3,5])+3/20*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[1,5],z[5,5])+1/2*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z
[4,4],z[1,5],z[3,5])+1/10*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[4,5])+4/25*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,
4],z[3,4],z[0,5],z[5,5])+1/5*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[3,5],z[5,5])+1/10*`&^`(z[2,3],z[3,3],z[0,4],z[2,4],z
[3,4],z[4,4],z[0,5],z[2,5])+1/10*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[5,5])-1/2*`&^`(z[0,3],z[3,3],z[0,4],z[1,4
],z[2,4],z[3,4],z[3,5],z[4,5])-1/5*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[2,4],z[3,4],z[4,5],z[5,5])-1/2*`&^`(z[1,3],z[3,3],z[0,4],z[1
,4],z[2,4],z[4,4],z[2,5],z[3,5])+3/20*`&^`(z[1,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])-1/2*`&^`(z[0,3],z[1,3],z[0,4],
z[1,4],z[3,4],z[4,4],z[3,5],z[4,5])-1/5*`&^`(z[0,3],z[1,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5],z[5,5])+1/2*`&^`(z[0,3],z[1,3],z[0,4
],z[2,4],z[3,4],z[4,4],z[2,5],z[4,5])-3/2*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[3,5],z[4,5])+1/20*`&^`(z[0,3],z[3,3],z[
0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[4,5])+`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[4,5])-`&^`(z[0,3],z[1,3],z[1,4],z
[2,4],z[3,4],z[4,4],z[2,5],z[3,5])+1/5*`&^`(z[1,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[2,5])-1/2*`&^`(z[0,3],z[3,3],z[1,4]
,z[2,4],z[3,4],z[4,4],z[1,5],z[2,5])-1/2*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[2,5],z[3,5])+1/20*`&^`(z[0,3],z[3,3],z[0
,4],z[1,4],z[2,4],z[4,4],z[1,5],z[5,5])+`&^`(z[0,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[1,5],z[3,5])-1/2*`&^`(z[2,3],z[3,3],z[0,4
],z[1,4],z[3,4],z[4,4],z[1,5],z[2,5])+1/50*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])-7/100*`&^`(z[1,3],z[2,3],
z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[3,5])-7/300*`&^`(z[0,3],z[3,3],
z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-1/12*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])+1/10*`&^`(z[0,3],z[1
,3],z[0,4],z[1,4],z[2,4],z[4,4],z[3,5],z[5,5])+4/25*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])+1/6*`&^`(z[0,3],
z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[3,5])-3/10*`&^`(z[0,3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[5,5])+1/2*`&^`(z[0,
3],z[2,3],z[0,4],z[1,4],z[2,4],z[4,4],z[3,5],z[4,5])-3/10*`&^`(z[1,3],z[3,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z[3,5])+1/50*`&^`(
z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[5,5])-1/5*`&^`(z[2,3],z[3,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[1,5])+1/10*`&
^`(z[0,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[5,5])+3/10*`&^`(z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[3,5])-3/2
*`&^`(z[1,3],z[2,3],z[1,4],z[2,4],z[3,4],z[4,4],z[1,5],z[2,5])+1/10*`&^`(z[0,3],z[1,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[5,5])+
3/10*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[5,5]);
r24 := 2/5*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[4,4],z[0,5],z[5,5])-2*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[4,4],z[1,5],z
[4,5])+4*`&^`(z[0,3],z[1,3],z[1,4],z[2,4],z[3,4],z[4,4],z[2,5],z[3,5])-1/5*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[0,5],z
[5,5])+`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[1,5],z[4,5])-2*`&^`(z[0,3],z[2,3],z[0,4],z[2,4],z[3,4],z[4,4],z[2,5],z[3,5
])+1/15*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],z[5,5])-1/3*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[
4,5])+2/3*`&^`(z[0,3],z[3,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[3,5])+1/5*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[0,5],
z[5,5])-`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[1,5],z[4,5])+2*`&^`(z[1,3],z[2,3],z[0,4],z[1,4],z[3,4],z[4,4],z[2,5],z[3,
5])-1/5*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[0,5],z[5,5])-2*`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[2,5],z[3,
5])+2/5*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[0,5],z[5,5])-2*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[1,5],z[4,
5])+4*`&^`(z[2,3],z[3,3],z[0,4],z[1,4],z[2,4],z[3,4],z[2,5],z[3,5])+`&^`(z[1,3],z[3,3],z[0,4],z[1,4],z[2,4],z[4,4],z[1,5],z[4,5]);

